Measurement of forward top pair production in the dilepton channel in $pp$ collisions at $\sqrt{s}=13$ TeV

Forward top quark pair production is studied in $pp$ collisions in the $\mu eb$ final state using a data sample corresponding to an integrated luminosity of 1.93 fb$^{-1}$ collected with the LHCb experiment at a centre-of-mass energy of 13 TeV. The cross-section is measured in a fiducial region where both leptons have a transverse momentum greater than 20 GeV and a pseudorapidity between 2.0 and 4.5. The quadrature sum of the azimuthal separation and the difference in pseudorapidities, denoted $\Delta R$, between the two leptons must be larger than 0.1. The $b$-jet axis is required to be separated from both leptons by a $\Delta R$ of 0.5, and to have a transverse momentum in excess of 20 GeV and a pseudorapidity between 2.2 and 4.2. The cross-section is measured to be $$\sigma_{t\bar{t}}= 126\pm19\,(\mathrm{stat})\pm16\,(\mathrm{syst})\pm5\,(\mathrm{lumi})\,\,\mathrm{ fb}$$ where the first uncertainty is statistical, the second is systematic, and the third is due to the luminosity determination. The measurement is compatible with the Standard Model prediction.

==> figs/Fig1l.C <==
void mu_eta_result()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Mon Mar 12 14:51:16 2018) by ROOT version6.06/00
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-5.391892,4.654321,20.28378);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *ttbardImu_eta__71 = new TH1F("ttbardImu_eta__71","mu_eta",10,2,4.5);
   ttbardImu_eta__71->SetBinContent(1,14);
   ttbardImu_eta__71->SetBinContent(2,8);
   ttbardImu_eta__71->SetBinContent(3,8);
   ttbardImu_eta__71->SetBinContent(4,4);
   ttbardImu_eta__71->SetBinContent(5,6);
   ttbardImu_eta__71->SetBinContent(6,4);
   ttbardImu_eta__71->SetBinError(1,3.741657);
   ttbardImu_eta__71->SetBinError(2,2.828427);
   ttbardImu_eta__71->SetBinError(3,2.828427);
   ttbardImu_eta__71->SetBinError(4,2);
   ttbardImu_eta__71->SetBinError(5,2.44949);
   ttbardImu_eta__71->SetBinError(6,2);
   ttbardImu_eta__71->SetMinimum(0);
   ttbardImu_eta__71->SetMaximum(19);
   ttbardImu_eta__71->SetEntries(44);
   ttbardImu_eta__71->SetStats(0);
   ttbardImu_eta__71->SetFillColor(1);
   ttbardImu_eta__71->SetFillStyle(0);
   ttbardImu_eta__71->SetLineWidth(2);
   ttbardImu_eta__71->SetMarkerStyle(20);
   ttbardImu_eta__71->GetXaxis()->SetTitle("#eta (#mu)");
   ttbardImu_eta__71->GetXaxis()->SetNdivisions(1005);
   ttbardImu_eta__71->GetXaxis()->SetLabelFont(132);
   ttbardImu_eta__71->GetXaxis()->SetLabelOffset(0.02);
   ttbardImu_eta__71->GetXaxis()->SetLabelSize(0.08);
   ttbardImu_eta__71->GetXaxis()->SetTitleSize(0.08);
   ttbardImu_eta__71->GetXaxis()->SetTitleOffset(1.1);
   ttbardImu_eta__71->GetXaxis()->SetTitleFont(132);
   ttbardImu_eta__71->GetYaxis()->SetTitle("Events / (0.25)");
   ttbardImu_eta__71->GetYaxis()->SetLabelFont(132);
   ttbardImu_eta__71->GetYaxis()->SetLabelSize(0.08);
   ttbardImu_eta__71->GetYaxis()->SetTitleSize(0.08);
   ttbardImu_eta__71->GetYaxis()->SetTitleOffset(0.7);
   ttbardImu_eta__71->GetYaxis()->SetTitleFont(132);
   ttbardImu_eta__71->GetZaxis()->SetLabelFont(132);
   ttbardImu_eta__71->GetZaxis()->SetLabelSize(0.08);
   ttbardImu_eta__71->GetZaxis()->SetTitleSize(0.08);
   ttbardImu_eta__71->GetZaxis()->SetTitleFont(132);
   ttbardImu_eta__71->Draw("p1");
   Double_t xAxis5[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *ttbar_murwdImu_eta__72 = new TH1F("ttbar_murwdImu_eta__72","mu_eta",10, xAxis5);
   ttbar_murwdImu_eta__72->SetBinContent(1,12.77617);
   ttbar_murwdImu_eta__72->SetBinContent(2,9.963899);
   ttbar_murwdImu_eta__72->SetBinContent(3,7.516622);
   ttbar_murwdImu_eta__72->SetBinContent(4,5.821256);
   ttbar_murwdImu_eta__72->SetBinContent(5,3.794257);
   ttbar_murwdImu_eta__72->SetBinContent(6,1.985926);
   ttbar_murwdImu_eta__72->SetBinContent(7,0.9707671);
   ttbar_murwdImu_eta__72->SetBinContent(8,0.8728732);
   ttbar_murwdImu_eta__72->SetBinContent(9,0.2022238);
   ttbar_murwdImu_eta__72->SetBinContent(10,0.09600587);
   ttbar_murwdImu_eta__72->SetBinError(1,0.5921954);
   ttbar_murwdImu_eta__72->SetBinError(2,0.5215674);
   ttbar_murwdImu_eta__72->SetBinError(3,0.4529883);
   ttbar_murwdImu_eta__72->SetBinError(4,0.4010032);
   ttbar_murwdImu_eta__72->SetBinError(5,0.3140228);
   ttbar_murwdImu_eta__72->SetBinError(6,0.2243884);
   ttbar_murwdImu_eta__72->SetBinError(7,0.1577002);
   ttbar_murwdImu_eta__72->SetBinError(8,0.1703402);
   ttbar_murwdImu_eta__72->SetBinError(9,0.07056499);
   ttbar_murwdImu_eta__72->SetBinError(10,0.0503697);
   ttbar_murwdImu_eta__72->SetMinimum(0);
   ttbar_murwdImu_eta__72->SetMaximum(19);
   ttbar_murwdImu_eta__72->SetEntries(348);
   ttbar_murwdImu_eta__72->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9900cc");
   ttbar_murwdImu_eta__72->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   ttbar_murwdImu_eta__72->SetLineColor(ci);
   ttbar_murwdImu_eta__72->SetLineWidth(2);

   ci = TColor::GetColor("#9900cc");
   ttbar_murwdImu_eta__72->SetMarkerColor(ci);
   ttbar_murwdImu_eta__72->SetMarkerStyle(0);
   ttbar_murwdImu_eta__72->GetXaxis()->SetTitle("#eta (#mu)");
   ttbar_murwdImu_eta__72->GetXaxis()->SetNdivisions(1005);
   ttbar_murwdImu_eta__72->GetXaxis()->SetLabelFont(132);
   ttbar_murwdImu_eta__72->GetXaxis()->SetLabelOffset(0.02);
   ttbar_murwdImu_eta__72->GetXaxis()->SetLabelSize(0.08);
   ttbar_murwdImu_eta__72->GetXaxis()->SetTitleSize(0.08);
   ttbar_murwdImu_eta__72->GetXaxis()->SetTitleOffset(1.1);
   ttbar_murwdImu_eta__72->GetXaxis()->SetTitleFont(132);
   ttbar_murwdImu_eta__72->GetYaxis()->SetTitle("Events / (0.25)");
   ttbar_murwdImu_eta__72->GetYaxis()->SetLabelFont(132);
   ttbar_murwdImu_eta__72->GetYaxis()->SetLabelSize(0.08);
   ttbar_murwdImu_eta__72->GetYaxis()->SetTitleSize(0.08);
   ttbar_murwdImu_eta__72->GetYaxis()->SetTitleFont(132);
   ttbar_murwdImu_eta__72->GetZaxis()->SetLabelFont(132);
   ttbar_murwdImu_eta__72->GetZaxis()->SetLabelSize(0.08);
   ttbar_murwdImu_eta__72->GetZaxis()->SetTitleSize(0.08);
   ttbar_murwdImu_eta__72->GetZaxis()->SetTitleFont(132);
   ttbar_murwdImu_eta__72->Draw("histfsame");
   Double_t xAxis6[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *wt_ttbar_murwdImu_eta__73 = new TH1F("wt_ttbar_murwdImu_eta__73","mu_eta",10, xAxis6);
   wt_ttbar_murwdImu_eta__73->SetBinContent(1,1.297937);
   wt_ttbar_murwdImu_eta__73->SetBinContent(2,0.9783729);
   wt_ttbar_murwdImu_eta__73->SetBinContent(3,0.7840124);
   wt_ttbar_murwdImu_eta__73->SetBinContent(4,0.8587006);
   wt_ttbar_murwdImu_eta__73->SetBinContent(5,0.6562043);
   wt_ttbar_murwdImu_eta__73->SetBinContent(6,0.4396791);
   wt_ttbar_murwdImu_eta__73->SetBinContent(7,0.2328847);
   wt_ttbar_murwdImu_eta__73->SetBinContent(8,0.197609);
   wt_ttbar_murwdImu_eta__73->SetBinContent(9,0.05458348);
   wt_ttbar_murwdImu_eta__73->SetBinContent(10,0.06764957);
   wt_ttbar_murwdImu_eta__73->SetBinError(1,0.1491478);
   wt_ttbar_murwdImu_eta__73->SetBinError(2,0.1267834);
   wt_ttbar_murwdImu_eta__73->SetBinError(3,0.115564);
   wt_ttbar_murwdImu_eta__73->SetBinError(4,0.1325371);
   wt_ttbar_murwdImu_eta__73->SetBinError(5,0.1183268);
   wt_ttbar_murwdImu_eta__73->SetBinError(6,0.0980546);
   wt_ttbar_murwdImu_eta__73->SetBinError(7,0.0723582);
   wt_ttbar_murwdImu_eta__73->SetBinError(8,0.06619422);
   wt_ttbar_murwdImu_eta__73->SetBinError(9,0.02994793);
   wt_ttbar_murwdImu_eta__73->SetBinError(10,0.0416313);
   wt_ttbar_murwdImu_eta__73->SetMinimum(0);
   wt_ttbar_murwdImu_eta__73->SetMaximum(19);
   wt_ttbar_murwdImu_eta__73->SetEntries(336);
   wt_ttbar_murwdImu_eta__73->SetStats(0);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_murwdImu_eta__73->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_murwdImu_eta__73->SetLineColor(ci);
   wt_ttbar_murwdImu_eta__73->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_murwdImu_eta__73->SetMarkerColor(ci);
   wt_ttbar_murwdImu_eta__73->SetMarkerStyle(0);
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetTitle("#eta (#mu)");
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetNdivisions(1005);
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetLabelFont(132);
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetLabelOffset(0.02);
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetLabelSize(0.08);
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetTitleSize(0.08);
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetTitleOffset(1.1);
   wt_ttbar_murwdImu_eta__73->GetXaxis()->SetTitleFont(132);
   wt_ttbar_murwdImu_eta__73->GetYaxis()->SetTitle("Events / (0.25)");
   wt_ttbar_murwdImu_eta__73->GetYaxis()->SetLabelFont(132);
   wt_ttbar_murwdImu_eta__73->GetYaxis()->SetLabelSize(0.08);
   wt_ttbar_murwdImu_eta__73->GetYaxis()->SetTitleSize(0.08);
   wt_ttbar_murwdImu_eta__73->GetYaxis()->SetTitleFont(132);
   wt_ttbar_murwdImu_eta__73->GetZaxis()->SetLabelFont(132);
   wt_ttbar_murwdImu_eta__73->GetZaxis()->SetLabelSize(0.08);
   wt_ttbar_murwdImu_eta__73->GetZaxis()->SetTitleSize(0.08);
   wt_ttbar_murwdImu_eta__73->GetZaxis()->SetTitleFont(132);
   wt_ttbar_murwdImu_eta__73->Draw("histfsame");
   
   TH1F *ztautau_mc2016dImu_eta__74 = new TH1F("ztautau_mc2016dImu_eta__74","mu_eta",10,2,4.5);
   ztautau_mc2016dImu_eta__74->SetBinContent(1,0.7715816);
   ztautau_mc2016dImu_eta__74->SetBinContent(2,0.5663251);
   ztautau_mc2016dImu_eta__74->SetBinContent(3,0.4752762);
   ztautau_mc2016dImu_eta__74->SetBinContent(4,0.6311334);
   ztautau_mc2016dImu_eta__74->SetBinContent(5,0.5123031);
   ztautau_mc2016dImu_eta__74->SetBinContent(6,0.368773);
   ztautau_mc2016dImu_eta__74->SetBinContent(7,0.1990477);
   ztautau_mc2016dImu_eta__74->SetBinContent(8,0.1666435);
   ztautau_mc2016dImu_eta__74->SetBinContent(9,0.04781317);
   ztautau_mc2016dImu_eta__74->SetBinContent(10,0.06634923);
   ztautau_mc2016dImu_eta__74->SetBinError(1,0.1468141);
   ztautau_mc2016dImu_eta__74->SetBinError(2,0.1246426);
   ztautau_mc2016dImu_eta__74->SetBinError(3,0.1138052);
   ztautau_mc2016dImu_eta__74->SetBinError(4,0.1313959);
   ztautau_mc2016dImu_eta__74->SetBinError(5,0.1175725);
   ztautau_mc2016dImu_eta__74->SetBinError(6,0.09761683);
   ztautau_mc2016dImu_eta__74->SetBinError(7,0.07207234);
   ztautau_mc2016dImu_eta__74->SetBinError(8,0.06580177);
   ztautau_mc2016dImu_eta__74->SetBinError(9,0.02980426);
   ztautau_mc2016dImu_eta__74->SetBinError(10,0.04161099);
   ztautau_mc2016dImu_eta__74->SetMinimum(0);
   ztautau_mc2016dImu_eta__74->SetMaximum(19);
   ztautau_mc2016dImu_eta__74->SetEntries(324);
   ztautau_mc2016dImu_eta__74->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dImu_eta__74->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dImu_eta__74->SetLineColor(ci);
   ztautau_mc2016dImu_eta__74->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dImu_eta__74->SetMarkerColor(ci);
   ztautau_mc2016dImu_eta__74->SetMarkerStyle(0);
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetTitle("#eta (#mu)");
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetNdivisions(1005);
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetLabelFont(132);
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetLabelOffset(0.02);
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetLabelSize(0.08);
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetTitleSize(0.08);
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetTitleOffset(1.1);
   ztautau_mc2016dImu_eta__74->GetXaxis()->SetTitleFont(132);
   ztautau_mc2016dImu_eta__74->GetYaxis()->SetTitle("Events / (0.25)");
   ztautau_mc2016dImu_eta__74->GetYaxis()->SetLabelFont(132);
   ztautau_mc2016dImu_eta__74->GetYaxis()->SetLabelSize(0.08);
   ztautau_mc2016dImu_eta__74->GetYaxis()->SetTitleSize(0.08);
   ztautau_mc2016dImu_eta__74->GetYaxis()->SetTitleFont(132);
   ztautau_mc2016dImu_eta__74->GetZaxis()->SetLabelFont(132);
   ztautau_mc2016dImu_eta__74->GetZaxis()->SetLabelSize(0.08);
   ztautau_mc2016dImu_eta__74->GetZaxis()->SetTitleSize(0.08);
   ztautau_mc2016dImu_eta__74->GetZaxis()->SetTitleFont(132);
   ztautau_mc2016dImu_eta__74->Draw("histfsame");
   
   TH1F *ttbar_sel2dImu_eta__75 = new TH1F("ttbar_sel2dImu_eta__75","mu_eta",10,2,4.5);
   ttbar_sel2dImu_eta__75->SetBinContent(1,0.7330592);
   ttbar_sel2dImu_eta__75->SetBinContent(2,0.5278026);
   ttbar_sel2dImu_eta__75->SetBinContent(3,0.4398355);
   ttbar_sel2dImu_eta__75->SetBinContent(4,0.5864474);
   ttbar_sel2dImu_eta__75->SetBinContent(5,0.4691579);
   ttbar_sel2dImu_eta__75->SetBinContent(6,0.322546);
   ttbar_sel2dImu_eta__75->SetBinContent(7,0.1759342);
   ttbar_sel2dImu_eta__75->SetBinContent(8,0.1466118);
   ttbar_sel2dImu_eta__75->SetBinContent(9,0.02932237);
   ttbar_sel2dImu_eta__75->SetBinContent(10,0.05864473);
   ttbar_sel2dImu_eta__75->SetBinError(1,0.1466118);
   ttbar_sel2dImu_eta__75->SetBinError(2,0.1244043);
   ttbar_sel2dImu_eta__75->SetBinError(3,0.113565);
   ttbar_sel2dImu_eta__75->SetBinError(4,0.1311336);
   ttbar_sel2dImu_eta__75->SetBinError(5,0.1172895);
   ttbar_sel2dImu_eta__75->SetBinError(6,0.09725129);
   ttbar_sel2dImu_eta__75->SetBinError(7,0.07182484);
   ttbar_sel2dImu_eta__75->SetBinError(8,0.06556681);
   ttbar_sel2dImu_eta__75->SetBinError(9,0.02932237);
   ttbar_sel2dImu_eta__75->SetBinError(10,0.04146809);
   ttbar_sel2dImu_eta__75->SetMinimum(0);
   ttbar_sel2dImu_eta__75->SetMaximum(19);
   ttbar_sel2dImu_eta__75->SetEntries(119);
   ttbar_sel2dImu_eta__75->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dImu_eta__75->SetFillColor(ci);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dImu_eta__75->SetLineColor(ci);
   ttbar_sel2dImu_eta__75->SetLineWidth(2);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dImu_eta__75->SetMarkerColor(ci);
   ttbar_sel2dImu_eta__75->SetMarkerStyle(0);
   ttbar_sel2dImu_eta__75->GetXaxis()->SetTitle("#eta (#mu)");
   ttbar_sel2dImu_eta__75->GetXaxis()->SetNdivisions(1005);
   ttbar_sel2dImu_eta__75->GetXaxis()->SetLabelFont(132);
   ttbar_sel2dImu_eta__75->GetXaxis()->SetLabelOffset(0.02);
   ttbar_sel2dImu_eta__75->GetXaxis()->SetLabelSize(0.08);
   ttbar_sel2dImu_eta__75->GetXaxis()->SetTitleSize(0.08);
   ttbar_sel2dImu_eta__75->GetXaxis()->SetTitleOffset(1.1);
   ttbar_sel2dImu_eta__75->GetXaxis()->SetTitleFont(132);
   ttbar_sel2dImu_eta__75->GetYaxis()->SetTitle("Events / (0.25)");
   ttbar_sel2dImu_eta__75->GetYaxis()->SetLabelFont(132);
   ttbar_sel2dImu_eta__75->GetYaxis()->SetLabelSize(0.08);
   ttbar_sel2dImu_eta__75->GetYaxis()->SetTitleSize(0.08);
   ttbar_sel2dImu_eta__75->GetYaxis()->SetTitleFont(132);
   ttbar_sel2dImu_eta__75->GetZaxis()->SetLabelFont(132);
   ttbar_sel2dImu_eta__75->GetZaxis()->SetLabelSize(0.08);
   ttbar_sel2dImu_eta__75->GetZaxis()->SetTitleSize(0.08);
   ttbar_sel2dImu_eta__75->GetZaxis()->SetTitleFont(132);
   ttbar_sel2dImu_eta__75->Draw("histfsame");
   
   TH1F *ttbardImu_eta__76 = new TH1F("ttbardImu_eta__76","mu_eta",10,2,4.5);
   ttbardImu_eta__76->SetBinContent(1,14);
   ttbardImu_eta__76->SetBinContent(2,8);
   ttbardImu_eta__76->SetBinContent(3,8);
   ttbardImu_eta__76->SetBinContent(4,4);
   ttbardImu_eta__76->SetBinContent(5,6);
   ttbardImu_eta__76->SetBinContent(6,4);
   ttbardImu_eta__76->SetBinError(1,3.741657);
   ttbardImu_eta__76->SetBinError(2,2.828427);
   ttbardImu_eta__76->SetBinError(3,2.828427);
   ttbardImu_eta__76->SetBinError(4,2);
   ttbardImu_eta__76->SetBinError(5,2.44949);
   ttbardImu_eta__76->SetBinError(6,2);
   ttbardImu_eta__76->SetMinimum(0);
   ttbardImu_eta__76->SetMaximum(19);
   ttbardImu_eta__76->SetEntries(44);
   ttbardImu_eta__76->SetStats(0);
   ttbardImu_eta__76->SetFillColor(1);
   ttbardImu_eta__76->SetFillStyle(0);
   ttbardImu_eta__76->SetLineWidth(2);
   ttbardImu_eta__76->SetMarkerStyle(20);
   ttbardImu_eta__76->GetXaxis()->SetTitle("#eta (#mu)");
   ttbardImu_eta__76->GetXaxis()->SetNdivisions(1005);
   ttbardImu_eta__76->GetXaxis()->SetLabelFont(132);
   ttbardImu_eta__76->GetXaxis()->SetLabelOffset(0.02);
   ttbardImu_eta__76->GetXaxis()->SetLabelSize(0.08);
   ttbardImu_eta__76->GetXaxis()->SetTitleSize(0.08);
   ttbardImu_eta__76->GetXaxis()->SetTitleOffset(1.1);
   ttbardImu_eta__76->GetXaxis()->SetTitleFont(132);
   ttbardImu_eta__76->GetYaxis()->SetTitle("Events / (0.25)");
   ttbardImu_eta__76->GetYaxis()->SetLabelFont(132);
   ttbardImu_eta__76->GetYaxis()->SetLabelSize(0.08);
   ttbardImu_eta__76->GetYaxis()->SetTitleSize(0.08);
   ttbardImu_eta__76->GetYaxis()->SetTitleOffset(0.7);
   ttbardImu_eta__76->GetYaxis()->SetTitleFont(132);
   ttbardImu_eta__76->GetZaxis()->SetLabelFont(132);
   ttbardImu_eta__76->GetZaxis()->SetLabelSize(0.08);
   ttbardImu_eta__76->GetZaxis()->SetTitleSize(0.08);
   ttbardImu_eta__76->GetZaxis()->SetTitleFont(132);
   ttbardImu_eta__76->Draw("p1same");
   
   TLegend *leg = new TLegend(0.65,0.45,1,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ttbar/mu_eta","data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_murw/mu_eta","t#bar{t}","f");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("wt_ttbar_murw/mu_eta","Wt","f");

   ci = TColor::GetColor("#ffcc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ztautau_mc2016/mu_eta","Z+jets","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_sel2/mu_eta","QCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.85,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 13 TeV");
   pt->Draw();
   
   TH1F *ttbardImu_eta_copy__77 = new TH1F("ttbardImu_eta_copy__77","mu_eta",10,2,4.5);
   ttbardImu_eta_copy__77->SetBinContent(1,14);
   ttbardImu_eta_copy__77->SetBinContent(2,8);
   ttbardImu_eta_copy__77->SetBinContent(3,8);
   ttbardImu_eta_copy__77->SetBinContent(4,4);
   ttbardImu_eta_copy__77->SetBinContent(5,6);
   ttbardImu_eta_copy__77->SetBinContent(6,4);
   ttbardImu_eta_copy__77->SetBinError(1,3.741657);
   ttbardImu_eta_copy__77->SetBinError(2,2.828427);
   ttbardImu_eta_copy__77->SetBinError(3,2.828427);
   ttbardImu_eta_copy__77->SetBinError(4,2);
   ttbardImu_eta_copy__77->SetBinError(5,2.44949);
   ttbardImu_eta_copy__77->SetBinError(6,2);
   ttbardImu_eta_copy__77->SetMinimum(0);
   ttbardImu_eta_copy__77->SetMaximum(19);
   ttbardImu_eta_copy__77->SetEntries(44);
   ttbardImu_eta_copy__77->SetDirectory(0);
   ttbardImu_eta_copy__77->SetStats(0);
   ttbardImu_eta_copy__77->SetFillColor(1);
   ttbardImu_eta_copy__77->SetFillStyle(0);
   ttbardImu_eta_copy__77->SetLineWidth(2);
   ttbardImu_eta_copy__77->SetMarkerStyle(20);
   ttbardImu_eta_copy__77->GetXaxis()->SetTitle("#eta (#mu)");
   ttbardImu_eta_copy__77->GetXaxis()->SetNdivisions(1005);
   ttbardImu_eta_copy__77->GetXaxis()->SetLabelFont(132);
   ttbardImu_eta_copy__77->GetXaxis()->SetLabelOffset(0.02);
   ttbardImu_eta_copy__77->GetXaxis()->SetLabelSize(0.08);
   ttbardImu_eta_copy__77->GetXaxis()->SetTitleSize(0.08);
   ttbardImu_eta_copy__77->GetXaxis()->SetTitleOffset(1.1);
   ttbardImu_eta_copy__77->GetXaxis()->SetTitleFont(132);
   ttbardImu_eta_copy__77->GetYaxis()->SetTitle("Events / (0.25)");
   ttbardImu_eta_copy__77->GetYaxis()->SetLabelFont(132);
   ttbardImu_eta_copy__77->GetYaxis()->SetLabelSize(0.08);
   ttbardImu_eta_copy__77->GetYaxis()->SetTitleSize(0.08);
   ttbardImu_eta_copy__77->GetYaxis()->SetTitleOffset(0.7);
   ttbardImu_eta_copy__77->GetYaxis()->SetTitleFont(132);
   ttbardImu_eta_copy__77->GetZaxis()->SetLabelFont(132);
   ttbardImu_eta_copy__77->GetZaxis()->SetLabelSize(0.08);
   ttbardImu_eta_copy__77->GetZaxis()->SetTitleSize(0.08);
   ttbardImu_eta_copy__77->GetZaxis()->SetTitleFont(132);
   ttbardImu_eta_copy__77->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig1r.C <==
void mu_pt_result()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Mon Mar 12 14:51:15 2018) by ROOT version6.06/00
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(0.9876543,-4.256757,136.7901,16.01351);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *ttbardImu_pt__8 = new TH1F("ttbardImu_pt__8","mu_pt",11,20,130);
   ttbardImu_pt__8->SetBinContent(1,11);
   ttbardImu_pt__8->SetBinContent(2,10);
   ttbardImu_pt__8->SetBinContent(3,9);
   ttbardImu_pt__8->SetBinContent(4,4);
   ttbardImu_pt__8->SetBinContent(5,1);
   ttbardImu_pt__8->SetBinContent(6,4);
   ttbardImu_pt__8->SetBinContent(7,1);
   ttbardImu_pt__8->SetBinContent(8,3);
   ttbardImu_pt__8->SetBinContent(11,1);
   ttbardImu_pt__8->SetBinError(1,3.316625);
   ttbardImu_pt__8->SetBinError(2,3.162278);
   ttbardImu_pt__8->SetBinError(3,3);
   ttbardImu_pt__8->SetBinError(4,2);
   ttbardImu_pt__8->SetBinError(5,1);
   ttbardImu_pt__8->SetBinError(6,2);
   ttbardImu_pt__8->SetBinError(7,1);
   ttbardImu_pt__8->SetBinError(8,1.732051);
   ttbardImu_pt__8->SetBinError(11,1);
   ttbardImu_pt__8->SetMinimum(0);
   ttbardImu_pt__8->SetMaximum(15);
   ttbardImu_pt__8->SetEntries(44);
   ttbardImu_pt__8->SetStats(0);
   ttbardImu_pt__8->SetFillColor(1);
   ttbardImu_pt__8->SetFillStyle(0);
   ttbardImu_pt__8->SetLineWidth(2);
   ttbardImu_pt__8->SetMarkerStyle(20);
   ttbardImu_pt__8->GetXaxis()->SetTitle("#it{p}_{T} (#mu) [GeV]");
   ttbardImu_pt__8->GetXaxis()->SetNdivisions(1005);
   ttbardImu_pt__8->GetXaxis()->SetLabelFont(132);
   ttbardImu_pt__8->GetXaxis()->SetLabelOffset(0.02);
   ttbardImu_pt__8->GetXaxis()->SetLabelSize(0.08);
   ttbardImu_pt__8->GetXaxis()->SetTitleSize(0.08);
   ttbardImu_pt__8->GetXaxis()->SetTitleOffset(1.1);
   ttbardImu_pt__8->GetXaxis()->SetTitleFont(132);
   ttbardImu_pt__8->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardImu_pt__8->GetYaxis()->SetLabelFont(132);
   ttbardImu_pt__8->GetYaxis()->SetLabelSize(0.08);
   ttbardImu_pt__8->GetYaxis()->SetTitleSize(0.08);
   ttbardImu_pt__8->GetYaxis()->SetTitleOffset(0.7);
   ttbardImu_pt__8->GetYaxis()->SetTitleFont(132);
   ttbardImu_pt__8->GetZaxis()->SetLabelFont(132);
   ttbardImu_pt__8->GetZaxis()->SetLabelSize(0.08);
   ttbardImu_pt__8->GetZaxis()->SetTitleSize(0.08);
   ttbardImu_pt__8->GetZaxis()->SetTitleFont(132);
   ttbardImu_pt__8->Draw("p1");
   Double_t xAxis1[12] = {20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130}; 
   
   TH1F *ttbar_murwdImu_pt__9 = new TH1F("ttbar_murwdImu_pt__9","mu_pt",11, xAxis1);
   ttbar_murwdImu_pt__9->SetBinContent(1,10.7573);
   ttbar_murwdImu_pt__9->SetBinContent(2,8.621777);
   ttbar_murwdImu_pt__9->SetBinContent(3,6.88495);
   ttbar_murwdImu_pt__9->SetBinContent(4,5.948164);
   ttbar_murwdImu_pt__9->SetBinContent(5,3.655734);
   ttbar_murwdImu_pt__9->SetBinContent(6,2.286272);
   ttbar_murwdImu_pt__9->SetBinContent(7,1.949412);
   ttbar_murwdImu_pt__9->SetBinContent(8,1.313708);
   ttbar_murwdImu_pt__9->SetBinContent(9,0.9872264);
   ttbar_murwdImu_pt__9->SetBinContent(10,0.4641345);
   ttbar_murwdImu_pt__9->SetBinContent(11,0.3190936);
   ttbar_murwdImu_pt__9->SetBinContent(12,0.8122337);
   ttbar_murwdImu_pt__9->SetBinError(1,0.5225333);
   ttbar_murwdImu_pt__9->SetBinError(2,0.4764771);
   ttbar_murwdImu_pt__9->SetBinError(3,0.4401957);
   ttbar_murwdImu_pt__9->SetBinError(4,0.4086862);
   ttbar_murwdImu_pt__9->SetBinError(5,0.327481);
   ttbar_murwdImu_pt__9->SetBinError(6,0.2656773);
   ttbar_murwdImu_pt__9->SetBinError(7,0.2236653);
   ttbar_murwdImu_pt__9->SetBinError(8,0.2036965);
   ttbar_murwdImu_pt__9->SetBinError(9,0.1627188);
   ttbar_murwdImu_pt__9->SetBinError(10,0.1110606);
   ttbar_murwdImu_pt__9->SetBinError(11,0.0920866);
   ttbar_murwdImu_pt__9->SetBinError(12,0.1469194);
   ttbar_murwdImu_pt__9->SetMinimum(0);
   ttbar_murwdImu_pt__9->SetMaximum(15);
   ttbar_murwdImu_pt__9->SetEntries(350);
   ttbar_murwdImu_pt__9->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9900cc");
   ttbar_murwdImu_pt__9->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   ttbar_murwdImu_pt__9->SetLineColor(ci);
   ttbar_murwdImu_pt__9->SetLineWidth(2);

   ci = TColor::GetColor("#9900cc");
   ttbar_murwdImu_pt__9->SetMarkerColor(ci);
   ttbar_murwdImu_pt__9->SetMarkerStyle(0);
   ttbar_murwdImu_pt__9->GetXaxis()->SetTitle("#it{p}_{T} (#mu) [GeV]");
   ttbar_murwdImu_pt__9->GetXaxis()->SetNdivisions(1005);
   ttbar_murwdImu_pt__9->GetXaxis()->SetLabelFont(132);
   ttbar_murwdImu_pt__9->GetXaxis()->SetLabelOffset(0.02);
   ttbar_murwdImu_pt__9->GetXaxis()->SetLabelSize(0.08);
   ttbar_murwdImu_pt__9->GetXaxis()->SetTitleSize(0.08);
   ttbar_murwdImu_pt__9->GetXaxis()->SetTitleOffset(1.1);
   ttbar_murwdImu_pt__9->GetXaxis()->SetTitleFont(132);
   ttbar_murwdImu_pt__9->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbar_murwdImu_pt__9->GetYaxis()->SetLabelFont(132);
   ttbar_murwdImu_pt__9->GetYaxis()->SetLabelSize(0.08);
   ttbar_murwdImu_pt__9->GetYaxis()->SetTitleSize(0.08);
   ttbar_murwdImu_pt__9->GetYaxis()->SetTitleFont(132);
   ttbar_murwdImu_pt__9->GetZaxis()->SetLabelFont(132);
   ttbar_murwdImu_pt__9->GetZaxis()->SetLabelSize(0.08);
   ttbar_murwdImu_pt__9->GetZaxis()->SetTitleSize(0.08);
   ttbar_murwdImu_pt__9->GetZaxis()->SetTitleFont(132);
   ttbar_murwdImu_pt__9->Draw("histfsame");
   Double_t xAxis2[12] = {20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130}; 
   
   TH1F *wt_ttbar_murwdImu_pt__10 = new TH1F("wt_ttbar_murwdImu_pt__10","mu_pt",11, xAxis2);
   wt_ttbar_murwdImu_pt__10->SetBinContent(1,2.417725);
   wt_ttbar_murwdImu_pt__10->SetBinContent(2,1.089133);
   wt_ttbar_murwdImu_pt__10->SetBinContent(3,0.7120726);
   wt_ttbar_murwdImu_pt__10->SetBinContent(4,0.4909912);
   wt_ttbar_murwdImu_pt__10->SetBinContent(5,0.3314569);
   wt_ttbar_murwdImu_pt__10->SetBinContent(6,0.1297544);
   wt_ttbar_murwdImu_pt__10->SetBinContent(7,0.1415477);
   wt_ttbar_murwdImu_pt__10->SetBinContent(8,0.05760109);
   wt_ttbar_murwdImu_pt__10->SetBinContent(9,0.1273962);
   wt_ttbar_murwdImu_pt__10->SetBinContent(10,0.02035054);
   wt_ttbar_murwdImu_pt__10->SetBinContent(11,0.01399104);
   wt_ttbar_murwdImu_pt__10->SetBinContent(12,0.03561337);
   wt_ttbar_murwdImu_pt__10->SetBinError(1,0.2343413);
   wt_ttbar_murwdImu_pt__10->SetBinError(2,0.1396567);
   wt_ttbar_murwdImu_pt__10->SetBinError(3,0.1115662);
   wt_ttbar_murwdImu_pt__10->SetBinError(4,0.08499379);
   wt_ttbar_murwdImu_pt__10->SetBinError(5,0.07333325);
   wt_ttbar_murwdImu_pt__10->SetBinError(6,0.03175663);
   wt_ttbar_murwdImu_pt__10->SetBinError(7,0.04267283);
   wt_ttbar_murwdImu_pt__10->SetBinError(8,0.009331074);
   wt_ttbar_murwdImu_pt__10->SetBinError(9,0.05127916);
   wt_ttbar_murwdImu_pt__10->SetBinError(10,0.005087544);
   wt_ttbar_murwdImu_pt__10->SetBinError(11,0.004218368);
   wt_ttbar_murwdImu_pt__10->SetBinError(12,0.006730188);
   wt_ttbar_murwdImu_pt__10->SetMinimum(0);
   wt_ttbar_murwdImu_pt__10->SetMaximum(15);
   wt_ttbar_murwdImu_pt__10->SetEntries(337);
   wt_ttbar_murwdImu_pt__10->SetStats(0);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_murwdImu_pt__10->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_murwdImu_pt__10->SetLineColor(ci);
   wt_ttbar_murwdImu_pt__10->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_murwdImu_pt__10->SetMarkerColor(ci);
   wt_ttbar_murwdImu_pt__10->SetMarkerStyle(0);
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetTitle("#it{p}_{T} (#mu) [GeV]");
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetNdivisions(1005);
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetLabelFont(132);
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetLabelOffset(0.02);
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetLabelSize(0.08);
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetTitleSize(0.08);
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetTitleOffset(1.1);
   wt_ttbar_murwdImu_pt__10->GetXaxis()->SetTitleFont(132);
   wt_ttbar_murwdImu_pt__10->GetYaxis()->SetTitle("Events / (10 GeV)");
   wt_ttbar_murwdImu_pt__10->GetYaxis()->SetLabelFont(132);
   wt_ttbar_murwdImu_pt__10->GetYaxis()->SetLabelSize(0.08);
   wt_ttbar_murwdImu_pt__10->GetYaxis()->SetTitleSize(0.08);
   wt_ttbar_murwdImu_pt__10->GetYaxis()->SetTitleFont(132);
   wt_ttbar_murwdImu_pt__10->GetZaxis()->SetLabelFont(132);
   wt_ttbar_murwdImu_pt__10->GetZaxis()->SetLabelSize(0.08);
   wt_ttbar_murwdImu_pt__10->GetZaxis()->SetTitleSize(0.08);
   wt_ttbar_murwdImu_pt__10->GetZaxis()->SetTitleFont(132);
   wt_ttbar_murwdImu_pt__10->Draw("histfsame");
   
   TH1F *ztautau_mc2016dImu_pt__11 = new TH1F("ztautau_mc2016dImu_pt__11","mu_pt",11,20,130);
   ztautau_mc2016dImu_pt__11->SetBinContent(1,2.035299);
   ztautau_mc2016dImu_pt__11->SetBinContent(2,0.7437097);
   ztautau_mc2016dImu_pt__11->SetBinContent(3,0.4290039);
   ztautau_mc2016dImu_pt__11->SetBinContent(4,0.2407425);
   ztautau_mc2016dImu_pt__11->SetBinContent(5,0.179016);
   ztautau_mc2016dImu_pt__11->SetBinContent(6,0.03086327);
   ztautau_mc2016dImu_pt__11->SetBinContent(7,0.05864473);
   ztautau_mc2016dImu_pt__11->SetBinContent(9,0.08796711);
   ztautau_mc2016dImu_pt__11->SetBinError(1,0.2333606);
   ztautau_mc2016dImu_pt__11->SetBinError(2,0.1380854);
   ztautau_mc2016dImu_pt__11->SetBinError(3,0.109844);
   ztautau_mc2016dImu_pt__11->SetBinError(4,0.08299342);
   ztautau_mc2016dImu_pt__11->SetBinError(5,0.07185789);
   ztautau_mc2016dImu_pt__11->SetBinError(6,0.02936283);
   ztautau_mc2016dImu_pt__11->SetBinError(7,0.04146809);
   ztautau_mc2016dImu_pt__11->SetBinError(9,0.05078783);
   ztautau_mc2016dImu_pt__11->SetMinimum(0);
   ztautau_mc2016dImu_pt__11->SetMaximum(15);
   ztautau_mc2016dImu_pt__11->SetEntries(324);
   ztautau_mc2016dImu_pt__11->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dImu_pt__11->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dImu_pt__11->SetLineColor(ci);
   ztautau_mc2016dImu_pt__11->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dImu_pt__11->SetMarkerColor(ci);
   ztautau_mc2016dImu_pt__11->SetMarkerStyle(0);
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetTitle("#it{p}_{T} (#mu) [GeV]");
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetNdivisions(1005);
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetLabelFont(132);
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetLabelOffset(0.02);
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetLabelSize(0.08);
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetTitleSize(0.08);
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetTitleOffset(1.1);
   ztautau_mc2016dImu_pt__11->GetXaxis()->SetTitleFont(132);
   ztautau_mc2016dImu_pt__11->GetYaxis()->SetTitle("Events / (10 GeV)");
   ztautau_mc2016dImu_pt__11->GetYaxis()->SetLabelFont(132);
   ztautau_mc2016dImu_pt__11->GetYaxis()->SetLabelSize(0.08);
   ztautau_mc2016dImu_pt__11->GetYaxis()->SetTitleSize(0.08);
   ztautau_mc2016dImu_pt__11->GetYaxis()->SetTitleFont(132);
   ztautau_mc2016dImu_pt__11->GetZaxis()->SetLabelFont(132);
   ztautau_mc2016dImu_pt__11->GetZaxis()->SetLabelSize(0.08);
   ztautau_mc2016dImu_pt__11->GetZaxis()->SetTitleSize(0.08);
   ztautau_mc2016dImu_pt__11->GetZaxis()->SetTitleFont(132);
   ztautau_mc2016dImu_pt__11->Draw("histfsame");
   
   TH1F *ttbar_sel2dImu_pt__12 = new TH1F("ttbar_sel2dImu_pt__12","mu_pt",11,20,130);
   ttbar_sel2dImu_pt__12->SetBinContent(1,1.847309);
   ttbar_sel2dImu_pt__12->SetBinContent(2,0.6450921);
   ttbar_sel2dImu_pt__12->SetBinContent(3,0.4105131);
   ttbar_sel2dImu_pt__12->SetBinContent(4,0.2345789);
   ttbar_sel2dImu_pt__12->SetBinContent(5,0.1759342);
   ttbar_sel2dImu_pt__12->SetBinContent(6,0.02932237);
   ttbar_sel2dImu_pt__12->SetBinContent(7,0.05864473);
   ttbar_sel2dImu_pt__12->SetBinContent(9,0.08796711);
   ttbar_sel2dImu_pt__12->SetBinError(1,0.2327391);
   ttbar_sel2dImu_pt__12->SetBinError(2,0.1375341);
   ttbar_sel2dImu_pt__12->SetBinError(3,0.1097143);
   ttbar_sel2dImu_pt__12->SetBinError(4,0.08293618);
   ttbar_sel2dImu_pt__12->SetBinError(5,0.07182484);
   ttbar_sel2dImu_pt__12->SetBinError(6,0.02932237);
   ttbar_sel2dImu_pt__12->SetBinError(7,0.04146809);
   ttbar_sel2dImu_pt__12->SetBinError(9,0.05078783);
   ttbar_sel2dImu_pt__12->SetMinimum(0);
   ttbar_sel2dImu_pt__12->SetMaximum(15);
   ttbar_sel2dImu_pt__12->SetEntries(119);
   ttbar_sel2dImu_pt__12->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dImu_pt__12->SetFillColor(ci);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dImu_pt__12->SetLineColor(ci);
   ttbar_sel2dImu_pt__12->SetLineWidth(2);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dImu_pt__12->SetMarkerColor(ci);
   ttbar_sel2dImu_pt__12->SetMarkerStyle(0);
   ttbar_sel2dImu_pt__12->GetXaxis()->SetTitle("#it{p}_{T} (#mu) [GeV]");
   ttbar_sel2dImu_pt__12->GetXaxis()->SetNdivisions(1005);
   ttbar_sel2dImu_pt__12->GetXaxis()->SetLabelFont(132);
   ttbar_sel2dImu_pt__12->GetXaxis()->SetLabelOffset(0.02);
   ttbar_sel2dImu_pt__12->GetXaxis()->SetLabelSize(0.08);
   ttbar_sel2dImu_pt__12->GetXaxis()->SetTitleSize(0.08);
   ttbar_sel2dImu_pt__12->GetXaxis()->SetTitleOffset(1.1);
   ttbar_sel2dImu_pt__12->GetXaxis()->SetTitleFont(132);
   ttbar_sel2dImu_pt__12->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbar_sel2dImu_pt__12->GetYaxis()->SetLabelFont(132);
   ttbar_sel2dImu_pt__12->GetYaxis()->SetLabelSize(0.08);
   ttbar_sel2dImu_pt__12->GetYaxis()->SetTitleSize(0.08);
   ttbar_sel2dImu_pt__12->GetYaxis()->SetTitleFont(132);
   ttbar_sel2dImu_pt__12->GetZaxis()->SetLabelFont(132);
   ttbar_sel2dImu_pt__12->GetZaxis()->SetLabelSize(0.08);
   ttbar_sel2dImu_pt__12->GetZaxis()->SetTitleSize(0.08);
   ttbar_sel2dImu_pt__12->GetZaxis()->SetTitleFont(132);
   ttbar_sel2dImu_pt__12->Draw("histfsame");
   
   TH1F *ttbardImu_pt__13 = new TH1F("ttbardImu_pt__13","mu_pt",11,20,130);
   ttbardImu_pt__13->SetBinContent(1,11);
   ttbardImu_pt__13->SetBinContent(2,10);
   ttbardImu_pt__13->SetBinContent(3,9);
   ttbardImu_pt__13->SetBinContent(4,4);
   ttbardImu_pt__13->SetBinContent(5,1);
   ttbardImu_pt__13->SetBinContent(6,4);
   ttbardImu_pt__13->SetBinContent(7,1);
   ttbardImu_pt__13->SetBinContent(8,3);
   ttbardImu_pt__13->SetBinContent(11,1);
   ttbardImu_pt__13->SetBinError(1,3.316625);
   ttbardImu_pt__13->SetBinError(2,3.162278);
   ttbardImu_pt__13->SetBinError(3,3);
   ttbardImu_pt__13->SetBinError(4,2);
   ttbardImu_pt__13->SetBinError(5,1);
   ttbardImu_pt__13->SetBinError(6,2);
   ttbardImu_pt__13->SetBinError(7,1);
   ttbardImu_pt__13->SetBinError(8,1.732051);
   ttbardImu_pt__13->SetBinError(11,1);
   ttbardImu_pt__13->SetMinimum(0);
   ttbardImu_pt__13->SetMaximum(15);
   ttbardImu_pt__13->SetEntries(44);
   ttbardImu_pt__13->SetStats(0);
   ttbardImu_pt__13->SetFillColor(1);
   ttbardImu_pt__13->SetFillStyle(0);
   ttbardImu_pt__13->SetLineWidth(2);
   ttbardImu_pt__13->SetMarkerStyle(20);
   ttbardImu_pt__13->GetXaxis()->SetTitle("#it{p}_{T} (#mu) [GeV]");
   ttbardImu_pt__13->GetXaxis()->SetNdivisions(1005);
   ttbardImu_pt__13->GetXaxis()->SetLabelFont(132);
   ttbardImu_pt__13->GetXaxis()->SetLabelOffset(0.02);
   ttbardImu_pt__13->GetXaxis()->SetLabelSize(0.08);
   ttbardImu_pt__13->GetXaxis()->SetTitleSize(0.08);
   ttbardImu_pt__13->GetXaxis()->SetTitleOffset(1.1);
   ttbardImu_pt__13->GetXaxis()->SetTitleFont(132);
   ttbardImu_pt__13->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardImu_pt__13->GetYaxis()->SetLabelFont(132);
   ttbardImu_pt__13->GetYaxis()->SetLabelSize(0.08);
   ttbardImu_pt__13->GetYaxis()->SetTitleSize(0.08);
   ttbardImu_pt__13->GetYaxis()->SetTitleOffset(0.7);
   ttbardImu_pt__13->GetYaxis()->SetTitleFont(132);
   ttbardImu_pt__13->GetZaxis()->SetLabelFont(132);
   ttbardImu_pt__13->GetZaxis()->SetLabelSize(0.08);
   ttbardImu_pt__13->GetZaxis()->SetTitleSize(0.08);
   ttbardImu_pt__13->GetZaxis()->SetTitleFont(132);
   ttbardImu_pt__13->Draw("p1same");
   
   TLegend *leg = new TLegend(0.65,0.45,1,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ttbar/mu_pt","data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_murw/mu_pt","t#bar{t}","f");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("wt_ttbar_murw/mu_pt","Wt","f");

   ci = TColor::GetColor("#ffcc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ztautau_mc2016/mu_pt","Z+jets","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_sel2/mu_pt","QCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.85,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 13 TeV");
   pt->Draw();
   
   TH1F *ttbardImu_pt_copy__14 = new TH1F("ttbardImu_pt_copy__14","mu_pt",11,20,130);
   ttbardImu_pt_copy__14->SetBinContent(1,11);
   ttbardImu_pt_copy__14->SetBinContent(2,10);
   ttbardImu_pt_copy__14->SetBinContent(3,9);
   ttbardImu_pt_copy__14->SetBinContent(4,4);
   ttbardImu_pt_copy__14->SetBinContent(5,1);
   ttbardImu_pt_copy__14->SetBinContent(6,4);
   ttbardImu_pt_copy__14->SetBinContent(7,1);
   ttbardImu_pt_copy__14->SetBinContent(8,3);
   ttbardImu_pt_copy__14->SetBinContent(11,1);
   ttbardImu_pt_copy__14->SetBinError(1,3.316625);
   ttbardImu_pt_copy__14->SetBinError(2,3.162278);
   ttbardImu_pt_copy__14->SetBinError(3,3);
   ttbardImu_pt_copy__14->SetBinError(4,2);
   ttbardImu_pt_copy__14->SetBinError(5,1);
   ttbardImu_pt_copy__14->SetBinError(6,2);
   ttbardImu_pt_copy__14->SetBinError(7,1);
   ttbardImu_pt_copy__14->SetBinError(8,1.732051);
   ttbardImu_pt_copy__14->SetBinError(11,1);
   ttbardImu_pt_copy__14->SetMinimum(0);
   ttbardImu_pt_copy__14->SetMaximum(15);
   ttbardImu_pt_copy__14->SetEntries(44);
   ttbardImu_pt_copy__14->SetDirectory(0);
   ttbardImu_pt_copy__14->SetStats(0);
   ttbardImu_pt_copy__14->SetFillColor(1);
   ttbardImu_pt_copy__14->SetFillStyle(0);
   ttbardImu_pt_copy__14->SetLineWidth(2);
   ttbardImu_pt_copy__14->SetMarkerStyle(20);
   ttbardImu_pt_copy__14->GetXaxis()->SetTitle("#it{p}_{T} (#mu) [GeV]");
   ttbardImu_pt_copy__14->GetXaxis()->SetNdivisions(1005);
   ttbardImu_pt_copy__14->GetXaxis()->SetLabelFont(132);
   ttbardImu_pt_copy__14->GetXaxis()->SetLabelOffset(0.02);
   ttbardImu_pt_copy__14->GetXaxis()->SetLabelSize(0.08);
   ttbardImu_pt_copy__14->GetXaxis()->SetTitleSize(0.08);
   ttbardImu_pt_copy__14->GetXaxis()->SetTitleOffset(1.1);
   ttbardImu_pt_copy__14->GetXaxis()->SetTitleFont(132);
   ttbardImu_pt_copy__14->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardImu_pt_copy__14->GetYaxis()->SetLabelFont(132);
   ttbardImu_pt_copy__14->GetYaxis()->SetLabelSize(0.08);
   ttbardImu_pt_copy__14->GetYaxis()->SetTitleSize(0.08);
   ttbardImu_pt_copy__14->GetYaxis()->SetTitleOffset(0.7);
   ttbardImu_pt_copy__14->GetYaxis()->SetTitleFont(132);
   ttbardImu_pt_copy__14->GetZaxis()->SetLabelFont(132);
   ttbardImu_pt_copy__14->GetZaxis()->SetLabelSize(0.08);
   ttbardImu_pt_copy__14->GetZaxis()->SetTitleSize(0.08);
   ttbardImu_pt_copy__14->GetZaxis()->SetTitleFont(132);
   ttbardImu_pt_copy__14->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig2l.C <==
void e_eta_result()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Mon Mar 12 14:51:16 2018) by ROOT version6.06/00
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.567901,-5.391892,4.654321,20.28378);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *ttbardIe_eta__78 = new TH1F("ttbardIe_eta__78","e_eta",10,2,4.5);
   ttbardIe_eta__78->SetBinContent(1,14);
   ttbardIe_eta__78->SetBinContent(2,14);
   ttbardIe_eta__78->SetBinContent(3,5);
   ttbardIe_eta__78->SetBinContent(4,6);
   ttbardIe_eta__78->SetBinContent(5,2);
   ttbardIe_eta__78->SetBinContent(6,1);
   ttbardIe_eta__78->SetBinContent(7,1);
   ttbardIe_eta__78->SetBinContent(8,1);
   ttbardIe_eta__78->SetBinError(1,3.741657);
   ttbardIe_eta__78->SetBinError(2,3.741657);
   ttbardIe_eta__78->SetBinError(3,2.236068);
   ttbardIe_eta__78->SetBinError(4,2.44949);
   ttbardIe_eta__78->SetBinError(5,1.414214);
   ttbardIe_eta__78->SetBinError(6,1);
   ttbardIe_eta__78->SetBinError(7,1);
   ttbardIe_eta__78->SetBinError(8,1);
   ttbardIe_eta__78->SetMinimum(0);
   ttbardIe_eta__78->SetMaximum(19);
   ttbardIe_eta__78->SetEntries(44);
   ttbardIe_eta__78->SetStats(0);
   ttbardIe_eta__78->SetFillColor(1);
   ttbardIe_eta__78->SetFillStyle(0);
   ttbardIe_eta__78->SetLineWidth(2);
   ttbardIe_eta__78->SetMarkerStyle(20);
   ttbardIe_eta__78->GetXaxis()->SetTitle("#eta (#it{e})");
   ttbardIe_eta__78->GetXaxis()->SetNdivisions(1005);
   ttbardIe_eta__78->GetXaxis()->SetLabelFont(132);
   ttbardIe_eta__78->GetXaxis()->SetLabelOffset(0.02);
   ttbardIe_eta__78->GetXaxis()->SetLabelSize(0.08);
   ttbardIe_eta__78->GetXaxis()->SetTitleSize(0.08);
   ttbardIe_eta__78->GetXaxis()->SetTitleOffset(1.1);
   ttbardIe_eta__78->GetXaxis()->SetTitleFont(132);
   ttbardIe_eta__78->GetYaxis()->SetTitle("Events / (0.25)");
   ttbardIe_eta__78->GetYaxis()->SetLabelFont(132);
   ttbardIe_eta__78->GetYaxis()->SetLabelSize(0.08);
   ttbardIe_eta__78->GetYaxis()->SetTitleSize(0.08);
   ttbardIe_eta__78->GetYaxis()->SetTitleOffset(0.7);
   ttbardIe_eta__78->GetYaxis()->SetTitleFont(132);
   ttbardIe_eta__78->GetZaxis()->SetLabelFont(132);
   ttbardIe_eta__78->GetZaxis()->SetLabelSize(0.08);
   ttbardIe_eta__78->GetZaxis()->SetTitleSize(0.08);
   ttbardIe_eta__78->GetZaxis()->SetTitleFont(132);
   ttbardIe_eta__78->Draw("p1");
   Double_t xAxis7[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *ttbar_erwdIe_eta__79 = new TH1F("ttbar_erwdIe_eta__79","e_eta",10, xAxis7);
   ttbar_erwdIe_eta__79->SetBinContent(1,11.45755);
   ttbar_erwdIe_eta__79->SetBinContent(2,10.94712);
   ttbar_erwdIe_eta__79->SetBinContent(3,8.476669);
   ttbar_erwdIe_eta__79->SetBinContent(4,4.851892);
   ttbar_erwdIe_eta__79->SetBinContent(5,3.429692);
   ttbar_erwdIe_eta__79->SetBinContent(6,2.650901);
   ttbar_erwdIe_eta__79->SetBinContent(7,1.32525);
   ttbar_erwdIe_eta__79->SetBinContent(8,0.7312847);
   ttbar_erwdIe_eta__79->SetBinContent(9,0.1296416);
   ttbar_erwdIe_eta__79->SetBinError(1,0.5621131);
   ttbar_erwdIe_eta__79->SetBinError(2,0.5476903);
   ttbar_erwdIe_eta__79->SetBinError(3,0.4779169);
   ttbar_erwdIe_eta__79->SetBinError(4,0.3676686);
   ttbar_erwdIe_eta__79->SetBinError(5,0.2961416);
   ttbar_erwdIe_eta__79->SetBinError(6,0.2617496);
   ttbar_erwdIe_eta__79->SetBinError(7,0.1917023);
   ttbar_erwdIe_eta__79->SetBinError(8,0.1440177);
   ttbar_erwdIe_eta__79->SetBinError(9,0.0563801);
   ttbar_erwdIe_eta__79->SetMinimum(0);
   ttbar_erwdIe_eta__79->SetMaximum(19);
   ttbar_erwdIe_eta__79->SetEntries(348);
   ttbar_erwdIe_eta__79->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9900cc");
   ttbar_erwdIe_eta__79->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   ttbar_erwdIe_eta__79->SetLineColor(ci);
   ttbar_erwdIe_eta__79->SetLineWidth(2);

   ci = TColor::GetColor("#9900cc");
   ttbar_erwdIe_eta__79->SetMarkerColor(ci);
   ttbar_erwdIe_eta__79->SetMarkerStyle(0);
   ttbar_erwdIe_eta__79->GetXaxis()->SetTitle("#eta (#it{e})");
   ttbar_erwdIe_eta__79->GetXaxis()->SetNdivisions(1005);
   ttbar_erwdIe_eta__79->GetXaxis()->SetLabelFont(132);
   ttbar_erwdIe_eta__79->GetXaxis()->SetLabelOffset(0.02);
   ttbar_erwdIe_eta__79->GetXaxis()->SetLabelSize(0.08);
   ttbar_erwdIe_eta__79->GetXaxis()->SetTitleSize(0.08);
   ttbar_erwdIe_eta__79->GetXaxis()->SetTitleOffset(1.1);
   ttbar_erwdIe_eta__79->GetXaxis()->SetTitleFont(132);
   ttbar_erwdIe_eta__79->GetYaxis()->SetTitle("Events / (0.25)");
   ttbar_erwdIe_eta__79->GetYaxis()->SetLabelFont(132);
   ttbar_erwdIe_eta__79->GetYaxis()->SetLabelSize(0.08);
   ttbar_erwdIe_eta__79->GetYaxis()->SetTitleSize(0.08);
   ttbar_erwdIe_eta__79->GetYaxis()->SetTitleFont(132);
   ttbar_erwdIe_eta__79->GetZaxis()->SetLabelFont(132);
   ttbar_erwdIe_eta__79->GetZaxis()->SetLabelSize(0.08);
   ttbar_erwdIe_eta__79->GetZaxis()->SetTitleSize(0.08);
   ttbar_erwdIe_eta__79->GetZaxis()->SetTitleFont(132);
   ttbar_erwdIe_eta__79->Draw("histfsame");
   Double_t xAxis8[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *wt_ttbar_erwdIe_eta__80 = new TH1F("wt_ttbar_erwdIe_eta__80","e_eta",10, xAxis8);
   wt_ttbar_erwdIe_eta__80->SetBinContent(1,1.179628);
   wt_ttbar_erwdIe_eta__80->SetBinContent(2,1.12622);
   wt_ttbar_erwdIe_eta__80->SetBinContent(3,0.8202136);
   wt_ttbar_erwdIe_eta__80->SetBinContent(4,0.7999476);
   wt_ttbar_erwdIe_eta__80->SetBinContent(5,0.5354394);
   wt_ttbar_erwdIe_eta__80->SetBinContent(6,0.461469);
   wt_ttbar_erwdIe_eta__80->SetBinContent(7,0.2794107);
   wt_ttbar_erwdIe_eta__80->SetBinContent(8,0.2991276);
   wt_ttbar_erwdIe_eta__80->SetBinContent(9,0.06617769);
   wt_ttbar_erwdIe_eta__80->SetBinError(1,0.1430004);
   wt_ttbar_erwdIe_eta__80->SetBinError(2,0.1368934);
   wt_ttbar_erwdIe_eta__80->SetBinError(3,0.1157336);
   wt_ttbar_erwdIe_eta__80->SetBinError(4,0.129125);
   wt_ttbar_erwdIe_eta__80->SetBinError(5,0.102753);
   wt_ttbar_erwdIe_eta__80->SetBinError(6,0.09818845);
   wt_ttbar_erwdIe_eta__80->SetBinError(7,0.078252);
   wt_ttbar_erwdIe_eta__80->SetBinError(8,0.08825639);
   wt_ttbar_erwdIe_eta__80->SetBinError(9,0.04159053);
   wt_ttbar_erwdIe_eta__80->SetMinimum(0);
   wt_ttbar_erwdIe_eta__80->SetMaximum(19);
   wt_ttbar_erwdIe_eta__80->SetEntries(336);
   wt_ttbar_erwdIe_eta__80->SetStats(0);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_erwdIe_eta__80->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_erwdIe_eta__80->SetLineColor(ci);
   wt_ttbar_erwdIe_eta__80->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_erwdIe_eta__80->SetMarkerColor(ci);
   wt_ttbar_erwdIe_eta__80->SetMarkerStyle(0);
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetTitle("#eta (#it{e})");
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetNdivisions(1005);
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetLabelFont(132);
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetLabelOffset(0.02);
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetLabelSize(0.08);
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetTitleSize(0.08);
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetTitleOffset(1.1);
   wt_ttbar_erwdIe_eta__80->GetXaxis()->SetTitleFont(132);
   wt_ttbar_erwdIe_eta__80->GetYaxis()->SetTitle("Events / (0.25)");
   wt_ttbar_erwdIe_eta__80->GetYaxis()->SetLabelFont(132);
   wt_ttbar_erwdIe_eta__80->GetYaxis()->SetLabelSize(0.08);
   wt_ttbar_erwdIe_eta__80->GetYaxis()->SetTitleSize(0.08);
   wt_ttbar_erwdIe_eta__80->GetYaxis()->SetTitleFont(132);
   wt_ttbar_erwdIe_eta__80->GetZaxis()->SetLabelFont(132);
   wt_ttbar_erwdIe_eta__80->GetZaxis()->SetLabelSize(0.08);
   wt_ttbar_erwdIe_eta__80->GetZaxis()->SetTitleSize(0.08);
   wt_ttbar_erwdIe_eta__80->GetZaxis()->SetTitleFont(132);
   wt_ttbar_erwdIe_eta__80->Draw("histfsame");
   
   TH1F *ztautau_mc2016dIe_eta__81 = new TH1F("ztautau_mc2016dIe_eta__81","e_eta",10,2,4.5);
   ztautau_mc2016dIe_eta__81->SetBinContent(1,0.7083142);
   ztautau_mc2016dIe_eta__81->SetBinContent(2,0.6758648);
   ztautau_mc2016dIe_eta__81->SetBinContent(3,0.4691126);
   ztautau_mc2016dIe_eta__81->SetBinContent(4,0.6141382);
   ztautau_mc2016dIe_eta__81->SetBinContent(5,0.4027181);
   ztautau_mc2016dIe_eta__81->SetBinContent(6,0.3610685);
   ztautau_mc2016dIe_eta__81->SetBinContent(7,0.2314519);
   ztautau_mc2016dIe_eta__81->SetBinContent(8,0.2793103);
   ztautau_mc2016dIe_eta__81->SetBinContent(9,0.06326743);
   ztautau_mc2016dIe_eta__81->SetBinError(1,0.1408107);
   ztautau_mc2016dIe_eta__81->SetBinError(2,0.1347161);
   ztautau_mc2016dIe_eta__81->SetBinError(3,0.1137635);
   ztautau_mc2016dIe_eta__81->SetBinError(4,0.1281564);
   ztautau_mc2016dIe_eta__81->SetBinError(5,0.1019606);
   ztautau_mc2016dIe_eta__81->SetBinError(6,0.097556);
   ztautau_mc2016dIe_eta__81->SetBinError(7,0.0778394);
   ztautau_mc2016dIe_eta__81->SetBinError(8,0.08810196);
   ztautau_mc2016dIe_eta__81->SetBinError(9,0.04155389);
   ztautau_mc2016dIe_eta__81->SetMinimum(0);
   ztautau_mc2016dIe_eta__81->SetMaximum(19);
   ztautau_mc2016dIe_eta__81->SetEntries(324);
   ztautau_mc2016dIe_eta__81->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIe_eta__81->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIe_eta__81->SetLineColor(ci);
   ztautau_mc2016dIe_eta__81->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIe_eta__81->SetMarkerColor(ci);
   ztautau_mc2016dIe_eta__81->SetMarkerStyle(0);
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetTitle("#eta (#it{e})");
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetNdivisions(1005);
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetLabelFont(132);
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetLabelOffset(0.02);
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetTitleOffset(1.1);
   ztautau_mc2016dIe_eta__81->GetXaxis()->SetTitleFont(132);
   ztautau_mc2016dIe_eta__81->GetYaxis()->SetTitle("Events / (0.25)");
   ztautau_mc2016dIe_eta__81->GetYaxis()->SetLabelFont(132);
   ztautau_mc2016dIe_eta__81->GetYaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIe_eta__81->GetYaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIe_eta__81->GetYaxis()->SetTitleFont(132);
   ztautau_mc2016dIe_eta__81->GetZaxis()->SetLabelFont(132);
   ztautau_mc2016dIe_eta__81->GetZaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIe_eta__81->GetZaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIe_eta__81->GetZaxis()->SetTitleFont(132);
   ztautau_mc2016dIe_eta__81->Draw("histfsame");
   
   TH1F *ttbar_sel2dIe_eta__82 = new TH1F("ttbar_sel2dIe_eta__82","e_eta",10,2,4.5);
   ttbar_sel2dIe_eta__82->SetBinContent(1,0.6744145);
   ttbar_sel2dIe_eta__82->SetBinContent(2,0.6157697);
   ttbar_sel2dIe_eta__82->SetBinContent(3,0.4398355);
   ttbar_sel2dIe_eta__82->SetBinContent(4,0.557125);
   ttbar_sel2dIe_eta__82->SetBinContent(5,0.3518684);
   ttbar_sel2dIe_eta__82->SetBinContent(6,0.322546);
   ttbar_sel2dIe_eta__82->SetBinContent(7,0.2052566);
   ttbar_sel2dIe_eta__82->SetBinContent(8,0.2639013);
   ttbar_sel2dIe_eta__82->SetBinContent(9,0.05864473);
   ttbar_sel2dIe_eta__82->SetBinError(1,0.1406251);
   ttbar_sel2dIe_eta__82->SetBinError(2,0.134372);
   ttbar_sel2dIe_eta__82->SetBinError(3,0.113565);
   ttbar_sel2dIe_eta__82->SetBinError(4,0.1278132);
   ttbar_sel2dIe_eta__82->SetBinError(5,0.1015757);
   ttbar_sel2dIe_eta__82->SetBinError(6,0.09725129);
   ttbar_sel2dIe_eta__82->SetBinError(7,0.07757969);
   ttbar_sel2dIe_eta__82->SetBinError(8,0.0879671);
   ttbar_sel2dIe_eta__82->SetBinError(9,0.04146809);
   ttbar_sel2dIe_eta__82->SetMinimum(0);
   ttbar_sel2dIe_eta__82->SetMaximum(19);
   ttbar_sel2dIe_eta__82->SetEntries(119);
   ttbar_sel2dIe_eta__82->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIe_eta__82->SetFillColor(ci);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIe_eta__82->SetLineColor(ci);
   ttbar_sel2dIe_eta__82->SetLineWidth(2);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIe_eta__82->SetMarkerColor(ci);
   ttbar_sel2dIe_eta__82->SetMarkerStyle(0);
   ttbar_sel2dIe_eta__82->GetXaxis()->SetTitle("#eta (#it{e})");
   ttbar_sel2dIe_eta__82->GetXaxis()->SetNdivisions(1005);
   ttbar_sel2dIe_eta__82->GetXaxis()->SetLabelFont(132);
   ttbar_sel2dIe_eta__82->GetXaxis()->SetLabelOffset(0.02);
   ttbar_sel2dIe_eta__82->GetXaxis()->SetLabelSize(0.08);
   ttbar_sel2dIe_eta__82->GetXaxis()->SetTitleSize(0.08);
   ttbar_sel2dIe_eta__82->GetXaxis()->SetTitleOffset(1.1);
   ttbar_sel2dIe_eta__82->GetXaxis()->SetTitleFont(132);
   ttbar_sel2dIe_eta__82->GetYaxis()->SetTitle("Events / (0.25)");
   ttbar_sel2dIe_eta__82->GetYaxis()->SetLabelFont(132);
   ttbar_sel2dIe_eta__82->GetYaxis()->SetLabelSize(0.08);
   ttbar_sel2dIe_eta__82->GetYaxis()->SetTitleSize(0.08);
   ttbar_sel2dIe_eta__82->GetYaxis()->SetTitleFont(132);
   ttbar_sel2dIe_eta__82->GetZaxis()->SetLabelFont(132);
   ttbar_sel2dIe_eta__82->GetZaxis()->SetLabelSize(0.08);
   ttbar_sel2dIe_eta__82->GetZaxis()->SetTitleSize(0.08);
   ttbar_sel2dIe_eta__82->GetZaxis()->SetTitleFont(132);
   ttbar_sel2dIe_eta__82->Draw("histfsame");
   
   TH1F *ttbardIe_eta__83 = new TH1F("ttbardIe_eta__83","e_eta",10,2,4.5);
   ttbardIe_eta__83->SetBinContent(1,14);
   ttbardIe_eta__83->SetBinContent(2,14);
   ttbardIe_eta__83->SetBinContent(3,5);
   ttbardIe_eta__83->SetBinContent(4,6);
   ttbardIe_eta__83->SetBinContent(5,2);
   ttbardIe_eta__83->SetBinContent(6,1);
   ttbardIe_eta__83->SetBinContent(7,1);
   ttbardIe_eta__83->SetBinContent(8,1);
   ttbardIe_eta__83->SetBinError(1,3.741657);
   ttbardIe_eta__83->SetBinError(2,3.741657);
   ttbardIe_eta__83->SetBinError(3,2.236068);
   ttbardIe_eta__83->SetBinError(4,2.44949);
   ttbardIe_eta__83->SetBinError(5,1.414214);
   ttbardIe_eta__83->SetBinError(6,1);
   ttbardIe_eta__83->SetBinError(7,1);
   ttbardIe_eta__83->SetBinError(8,1);
   ttbardIe_eta__83->SetMinimum(0);
   ttbardIe_eta__83->SetMaximum(19);
   ttbardIe_eta__83->SetEntries(44);
   ttbardIe_eta__83->SetStats(0);
   ttbardIe_eta__83->SetFillColor(1);
   ttbardIe_eta__83->SetFillStyle(0);
   ttbardIe_eta__83->SetLineWidth(2);
   ttbardIe_eta__83->SetMarkerStyle(20);
   ttbardIe_eta__83->GetXaxis()->SetTitle("#eta (#it{e})");
   ttbardIe_eta__83->GetXaxis()->SetNdivisions(1005);
   ttbardIe_eta__83->GetXaxis()->SetLabelFont(132);
   ttbardIe_eta__83->GetXaxis()->SetLabelOffset(0.02);
   ttbardIe_eta__83->GetXaxis()->SetLabelSize(0.08);
   ttbardIe_eta__83->GetXaxis()->SetTitleSize(0.08);
   ttbardIe_eta__83->GetXaxis()->SetTitleOffset(1.1);
   ttbardIe_eta__83->GetXaxis()->SetTitleFont(132);
   ttbardIe_eta__83->GetYaxis()->SetTitle("Events / (0.25)");
   ttbardIe_eta__83->GetYaxis()->SetLabelFont(132);
   ttbardIe_eta__83->GetYaxis()->SetLabelSize(0.08);
   ttbardIe_eta__83->GetYaxis()->SetTitleSize(0.08);
   ttbardIe_eta__83->GetYaxis()->SetTitleOffset(0.7);
   ttbardIe_eta__83->GetYaxis()->SetTitleFont(132);
   ttbardIe_eta__83->GetZaxis()->SetLabelFont(132);
   ttbardIe_eta__83->GetZaxis()->SetLabelSize(0.08);
   ttbardIe_eta__83->GetZaxis()->SetTitleSize(0.08);
   ttbardIe_eta__83->GetZaxis()->SetTitleFont(132);
   ttbardIe_eta__83->Draw("p1same");
   
   TLegend *leg = new TLegend(0.65,0.45,1,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ttbar/e_eta","data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_erw/e_eta","t#bar{t}","f");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("wt_ttbar_erw/e_eta","Wt","f");

   ci = TColor::GetColor("#ffcc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ztautau_mc2016/e_eta","Z+jets","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_sel2/e_eta","QCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.85,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 13 TeV");
   pt->Draw();
   
   TH1F *ttbardIe_eta_copy__84 = new TH1F("ttbardIe_eta_copy__84","e_eta",10,2,4.5);
   ttbardIe_eta_copy__84->SetBinContent(1,14);
   ttbardIe_eta_copy__84->SetBinContent(2,14);
   ttbardIe_eta_copy__84->SetBinContent(3,5);
   ttbardIe_eta_copy__84->SetBinContent(4,6);
   ttbardIe_eta_copy__84->SetBinContent(5,2);
   ttbardIe_eta_copy__84->SetBinContent(6,1);
   ttbardIe_eta_copy__84->SetBinContent(7,1);
   ttbardIe_eta_copy__84->SetBinContent(8,1);
   ttbardIe_eta_copy__84->SetBinError(1,3.741657);
   ttbardIe_eta_copy__84->SetBinError(2,3.741657);
   ttbardIe_eta_copy__84->SetBinError(3,2.236068);
   ttbardIe_eta_copy__84->SetBinError(4,2.44949);
   ttbardIe_eta_copy__84->SetBinError(5,1.414214);
   ttbardIe_eta_copy__84->SetBinError(6,1);
   ttbardIe_eta_copy__84->SetBinError(7,1);
   ttbardIe_eta_copy__84->SetBinError(8,1);
   ttbardIe_eta_copy__84->SetMinimum(0);
   ttbardIe_eta_copy__84->SetMaximum(19);
   ttbardIe_eta_copy__84->SetEntries(44);
   ttbardIe_eta_copy__84->SetDirectory(0);
   ttbardIe_eta_copy__84->SetStats(0);
   ttbardIe_eta_copy__84->SetFillColor(1);
   ttbardIe_eta_copy__84->SetFillStyle(0);
   ttbardIe_eta_copy__84->SetLineWidth(2);
   ttbardIe_eta_copy__84->SetMarkerStyle(20);
   ttbardIe_eta_copy__84->GetXaxis()->SetTitle("#eta (#it{e})");
   ttbardIe_eta_copy__84->GetXaxis()->SetNdivisions(1005);
   ttbardIe_eta_copy__84->GetXaxis()->SetLabelFont(132);
   ttbardIe_eta_copy__84->GetXaxis()->SetLabelOffset(0.02);
   ttbardIe_eta_copy__84->GetXaxis()->SetLabelSize(0.08);
   ttbardIe_eta_copy__84->GetXaxis()->SetTitleSize(0.08);
   ttbardIe_eta_copy__84->GetXaxis()->SetTitleOffset(1.1);
   ttbardIe_eta_copy__84->GetXaxis()->SetTitleFont(132);
   ttbardIe_eta_copy__84->GetYaxis()->SetTitle("Events / (0.25)");
   ttbardIe_eta_copy__84->GetYaxis()->SetLabelFont(132);
   ttbardIe_eta_copy__84->GetYaxis()->SetLabelSize(0.08);
   ttbardIe_eta_copy__84->GetYaxis()->SetTitleSize(0.08);
   ttbardIe_eta_copy__84->GetYaxis()->SetTitleOffset(0.7);
   ttbardIe_eta_copy__84->GetYaxis()->SetTitleFont(132);
   ttbardIe_eta_copy__84->GetZaxis()->SetLabelFont(132);
   ttbardIe_eta_copy__84->GetZaxis()->SetLabelSize(0.08);
   ttbardIe_eta_copy__84->GetZaxis()->SetTitleSize(0.08);
   ttbardIe_eta_copy__84->GetZaxis()->SetTitleFont(132);
   ttbardIe_eta_copy__84->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig2r.C <==
void e_pt_result()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Mon Mar 12 14:51:15 2018) by ROOT version6.06/00
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(0.9876543,-5.959459,136.7901,22.41892);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *ttbardIe_pt__15 = new TH1F("ttbardIe_pt__15","e_pt",11,20,130);
   ttbardIe_pt__15->SetBinContent(1,16);
   ttbardIe_pt__15->SetBinContent(2,8);
   ttbardIe_pt__15->SetBinContent(3,9);
   ttbardIe_pt__15->SetBinContent(4,5);
   ttbardIe_pt__15->SetBinContent(5,2);
   ttbardIe_pt__15->SetBinContent(6,1);
   ttbardIe_pt__15->SetBinContent(7,3);
   ttbardIe_pt__15->SetBinError(1,4);
   ttbardIe_pt__15->SetBinError(2,2.828427);
   ttbardIe_pt__15->SetBinError(3,3);
   ttbardIe_pt__15->SetBinError(4,2.236068);
   ttbardIe_pt__15->SetBinError(5,1.414214);
   ttbardIe_pt__15->SetBinError(6,1);
   ttbardIe_pt__15->SetBinError(7,1.732051);
   ttbardIe_pt__15->SetEntries(44);
   ttbardIe_pt__15->SetStats(0);
   ttbardIe_pt__15->SetFillColor(1);
   ttbardIe_pt__15->SetFillStyle(0);
   ttbardIe_pt__15->SetLineWidth(2);
   ttbardIe_pt__15->SetMarkerStyle(20);
   ttbardIe_pt__15->GetXaxis()->SetTitle("#it{p}_{T} (#it{e}) [GeV]");
   ttbardIe_pt__15->GetXaxis()->SetNdivisions(1005);
   ttbardIe_pt__15->GetXaxis()->SetLabelFont(132);
   ttbardIe_pt__15->GetXaxis()->SetLabelOffset(0.02);
   ttbardIe_pt__15->GetXaxis()->SetLabelSize(0.08);
   ttbardIe_pt__15->GetXaxis()->SetTitleSize(0.08);
   ttbardIe_pt__15->GetXaxis()->SetTitleOffset(1.1);
   ttbardIe_pt__15->GetXaxis()->SetTitleFont(132);
   ttbardIe_pt__15->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardIe_pt__15->GetYaxis()->SetLabelFont(132);
   ttbardIe_pt__15->GetYaxis()->SetLabelSize(0.08);
   ttbardIe_pt__15->GetYaxis()->SetTitleSize(0.08);
   ttbardIe_pt__15->GetYaxis()->SetTitleOffset(0.7);
   ttbardIe_pt__15->GetYaxis()->SetTitleFont(132);
   ttbardIe_pt__15->GetZaxis()->SetLabelFont(132);
   ttbardIe_pt__15->GetZaxis()->SetLabelSize(0.08);
   ttbardIe_pt__15->GetZaxis()->SetTitleSize(0.08);
   ttbardIe_pt__15->GetZaxis()->SetTitleFont(132);
   ttbardIe_pt__15->Draw("p1");
   Double_t xAxis3[12] = {20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130}; 
   
   TH1F *ttbar_erwdIe_pt__16 = new TH1F("ttbar_erwdIe_pt__16","e_pt",11, xAxis3);
   ttbar_erwdIe_pt__16->SetBinContent(1,15.96968);
   ttbar_erwdIe_pt__16->SetBinContent(2,10.02504);
   ttbar_erwdIe_pt__16->SetBinContent(3,6.072773);
   ttbar_erwdIe_pt__16->SetBinContent(4,4.524415);
   ttbar_erwdIe_pt__16->SetBinContent(5,2.816622);
   ttbar_erwdIe_pt__16->SetBinContent(6,2.028954);
   ttbar_erwdIe_pt__16->SetBinContent(7,0.9860104);
   ttbar_erwdIe_pt__16->SetBinContent(8,0.6664277);
   ttbar_erwdIe_pt__16->SetBinContent(9,0.4990685);
   ttbar_erwdIe_pt__16->SetBinContent(10,0.1761436);
   ttbar_erwdIe_pt__16->SetBinContent(11,0.1467856);
   ttbar_erwdIe_pt__16->SetBinContent(12,0.0880744);
   ttbar_erwdIe_pt__16->SetBinError(1,0.6374281);
   ttbar_erwdIe_pt__16->SetBinError(2,0.518432);
   ttbar_erwdIe_pt__16->SetBinError(3,0.4160546);
   ttbar_erwdIe_pt__16->SetBinError(4,0.3624174);
   ttbar_erwdIe_pt__16->SetBinError(5,0.2927752);
   ttbar_erwdIe_pt__16->SetBinError(6,0.2484619);
   ttbar_erwdIe_pt__16->SetBinError(7,0.1632587);
   ttbar_erwdIe_pt__16->SetBinError(8,0.1352362);
   ttbar_erwdIe_pt__16->SetBinError(9,0.1158546);
   ttbar_erwdIe_pt__16->SetBinError(10,0.0688279);
   ttbar_erwdIe_pt__16->SetBinError(11,0.06283099);
   ttbar_erwdIe_pt__16->SetBinError(12,0.04866868);
   ttbar_erwdIe_pt__16->SetEntries(350);
   ttbar_erwdIe_pt__16->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9900cc");
   ttbar_erwdIe_pt__16->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   ttbar_erwdIe_pt__16->SetLineColor(ci);
   ttbar_erwdIe_pt__16->SetLineWidth(2);

   ci = TColor::GetColor("#9900cc");
   ttbar_erwdIe_pt__16->SetMarkerColor(ci);
   ttbar_erwdIe_pt__16->SetMarkerStyle(0);
   ttbar_erwdIe_pt__16->GetXaxis()->SetTitle("#it{p}_{T} (#it{e}) [GeV]");
   ttbar_erwdIe_pt__16->GetXaxis()->SetNdivisions(1005);
   ttbar_erwdIe_pt__16->GetXaxis()->SetLabelFont(132);
   ttbar_erwdIe_pt__16->GetXaxis()->SetLabelOffset(0.02);
   ttbar_erwdIe_pt__16->GetXaxis()->SetLabelSize(0.08);
   ttbar_erwdIe_pt__16->GetXaxis()->SetTitleSize(0.08);
   ttbar_erwdIe_pt__16->GetXaxis()->SetTitleOffset(1.1);
   ttbar_erwdIe_pt__16->GetXaxis()->SetTitleFont(132);
   ttbar_erwdIe_pt__16->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbar_erwdIe_pt__16->GetYaxis()->SetLabelFont(132);
   ttbar_erwdIe_pt__16->GetYaxis()->SetLabelSize(0.08);
   ttbar_erwdIe_pt__16->GetYaxis()->SetTitleSize(0.08);
   ttbar_erwdIe_pt__16->GetYaxis()->SetTitleFont(132);
   ttbar_erwdIe_pt__16->GetZaxis()->SetLabelFont(132);
   ttbar_erwdIe_pt__16->GetZaxis()->SetLabelSize(0.08);
   ttbar_erwdIe_pt__16->GetZaxis()->SetTitleSize(0.08);
   ttbar_erwdIe_pt__16->GetZaxis()->SetTitleFont(132);
   ttbar_erwdIe_pt__16->Draw("histfsame");
   Double_t xAxis4[12] = {20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130}; 
   
   TH1F *wt_ttbar_erwdIe_pt__17 = new TH1F("wt_ttbar_erwdIe_pt__17","e_pt",11, xAxis4);
   wt_ttbar_erwdIe_pt__17->SetBinContent(1,3.295489);
   wt_ttbar_erwdIe_pt__17->SetBinContent(2,1.212671);
   wt_ttbar_erwdIe_pt__17->SetBinContent(3,0.4211849);
   wt_ttbar_erwdIe_pt__17->SetBinContent(4,0.2854352);
   wt_ttbar_erwdIe_pt__17->SetBinContent(5,0.1515349);
   wt_ttbar_erwdIe_pt__17->SetBinContent(6,0.08896194);
   wt_ttbar_erwdIe_pt__17->SetBinContent(7,0.04323281);
   wt_ttbar_erwdIe_pt__17->SetBinContent(8,0.02922032);
   wt_ttbar_erwdIe_pt__17->SetBinContent(9,0.02188226);
   wt_ttbar_erwdIe_pt__17->SetBinContent(10,0.007723226);
   wt_ttbar_erwdIe_pt__17->SetBinContent(11,0.006435994);
   wt_ttbar_erwdIe_pt__17->SetBinContent(12,0.003861728);
   wt_ttbar_erwdIe_pt__17->SetBinError(1,0.2722564);
   wt_ttbar_erwdIe_pt__17->SetBinError(2,0.1487616);
   wt_ttbar_erwdIe_pt__17->SetBinError(3,0.06838802);
   wt_ttbar_erwdIe_pt__17->SetBinError(4,0.05342614);
   wt_ttbar_erwdIe_pt__17->SetBinError(5,0.03221598);
   wt_ttbar_erwdIe_pt__17->SetBinError(6,0.01138172);
   wt_ttbar_erwdIe_pt__17->SetBinError(7,0.007478672);
   wt_ttbar_erwdIe_pt__17->SetBinError(8,0.006194997);
   wt_ttbar_erwdIe_pt__17->SetBinError(9,0.005307151);
   wt_ttbar_erwdIe_pt__17->SetBinError(10,0.003152917);
   wt_ttbar_erwdIe_pt__17->SetBinError(11,0.002878207);
   wt_ttbar_erwdIe_pt__17->SetBinError(12,0.002229449);
   wt_ttbar_erwdIe_pt__17->SetEntries(337);
   wt_ttbar_erwdIe_pt__17->SetStats(0);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_erwdIe_pt__17->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_erwdIe_pt__17->SetLineColor(ci);
   wt_ttbar_erwdIe_pt__17->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_erwdIe_pt__17->SetMarkerColor(ci);
   wt_ttbar_erwdIe_pt__17->SetMarkerStyle(0);
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetTitle("#it{p}_{T} (#it{e}) [GeV]");
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetNdivisions(1005);
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetLabelFont(132);
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetLabelOffset(0.02);
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetLabelSize(0.08);
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetTitleSize(0.08);
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetTitleOffset(1.1);
   wt_ttbar_erwdIe_pt__17->GetXaxis()->SetTitleFont(132);
   wt_ttbar_erwdIe_pt__17->GetYaxis()->SetTitle("Events / (10 GeV)");
   wt_ttbar_erwdIe_pt__17->GetYaxis()->SetLabelFont(132);
   wt_ttbar_erwdIe_pt__17->GetYaxis()->SetLabelSize(0.08);
   wt_ttbar_erwdIe_pt__17->GetYaxis()->SetTitleSize(0.08);
   wt_ttbar_erwdIe_pt__17->GetYaxis()->SetTitleFont(132);
   wt_ttbar_erwdIe_pt__17->GetZaxis()->SetLabelFont(132);
   wt_ttbar_erwdIe_pt__17->GetZaxis()->SetLabelSize(0.08);
   wt_ttbar_erwdIe_pt__17->GetZaxis()->SetTitleSize(0.08);
   wt_ttbar_erwdIe_pt__17->GetZaxis()->SetTitleFont(132);
   wt_ttbar_erwdIe_pt__17->Draw("histfsame");
   
   TH1F *ztautau_mc2016dIe_pt__18 = new TH1F("ztautau_mc2016dIe_pt__18","e_pt",11,20,130);
   ztautau_mc2016dIe_pt__18->SetBinContent(1,2.714291);
   ztautau_mc2016dIe_pt__18->SetBinContent(2,0.8085632);
   ztautau_mc2016dIe_pt__18->SetBinContent(3,0.1620208);
   ztautau_mc2016dIe_pt__18->SetBinContent(4,0.0910489);
   ztautau_mc2016dIe_pt__18->SetBinContent(5,0.02932237);
   ztautau_mc2016dIe_pt__18->SetBinError(1,0.2709705);
   ztautau_mc2016dIe_pt__18->SetBinError(2,0.1470081);
   ztautau_mc2016dIe_pt__18->SetBinError(3,0.06574762);
   ztautau_mc2016dIe_pt__18->SetBinError(4,0.05083456);
   ztautau_mc2016dIe_pt__18->SetBinError(5,0.02932237);
   ztautau_mc2016dIe_pt__18->SetEntries(324);
   ztautau_mc2016dIe_pt__18->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIe_pt__18->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIe_pt__18->SetLineColor(ci);
   ztautau_mc2016dIe_pt__18->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIe_pt__18->SetMarkerColor(ci);
   ztautau_mc2016dIe_pt__18->SetMarkerStyle(0);
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetTitle("#it{p}_{T} (#it{e}) [GeV]");
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetNdivisions(1005);
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetLabelFont(132);
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetLabelOffset(0.02);
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetTitleOffset(1.1);
   ztautau_mc2016dIe_pt__18->GetXaxis()->SetTitleFont(132);
   ztautau_mc2016dIe_pt__18->GetYaxis()->SetTitle("Events / (10 GeV)");
   ztautau_mc2016dIe_pt__18->GetYaxis()->SetLabelFont(132);
   ztautau_mc2016dIe_pt__18->GetYaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIe_pt__18->GetYaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIe_pt__18->GetYaxis()->SetTitleFont(132);
   ztautau_mc2016dIe_pt__18->GetZaxis()->SetLabelFont(132);
   ztautau_mc2016dIe_pt__18->GetZaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIe_pt__18->GetZaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIe_pt__18->GetZaxis()->SetTitleFont(132);
   ztautau_mc2016dIe_pt__18->Draw("histfsame");
   
   TH1F *ttbar_sel2dIe_pt__19 = new TH1F("ttbar_sel2dIe_pt__19","e_pt",11,20,130);
   ttbar_sel2dIe_pt__19->SetBinContent(1,2.492401);
   ttbar_sel2dIe_pt__19->SetBinContent(2,0.7330592);
   ttbar_sel2dIe_pt__19->SetBinContent(3,0.1466118);
   ttbar_sel2dIe_pt__19->SetBinContent(4,0.08796711);
   ttbar_sel2dIe_pt__19->SetBinContent(5,0.02932237);
   ttbar_sel2dIe_pt__19->SetBinError(1,0.2703389);
   ttbar_sel2dIe_pt__19->SetBinError(2,0.1466118);
   ttbar_sel2dIe_pt__19->SetBinError(3,0.06556681);
   ttbar_sel2dIe_pt__19->SetBinError(4,0.05078783);
   ttbar_sel2dIe_pt__19->SetBinError(5,0.02932237);
   ttbar_sel2dIe_pt__19->SetEntries(119);
   ttbar_sel2dIe_pt__19->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIe_pt__19->SetFillColor(ci);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIe_pt__19->SetLineColor(ci);
   ttbar_sel2dIe_pt__19->SetLineWidth(2);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIe_pt__19->SetMarkerColor(ci);
   ttbar_sel2dIe_pt__19->SetMarkerStyle(0);
   ttbar_sel2dIe_pt__19->GetXaxis()->SetTitle("#it{p}_{T} (#it{e}) [GeV]");
   ttbar_sel2dIe_pt__19->GetXaxis()->SetNdivisions(1005);
   ttbar_sel2dIe_pt__19->GetXaxis()->SetLabelFont(132);
   ttbar_sel2dIe_pt__19->GetXaxis()->SetLabelOffset(0.02);
   ttbar_sel2dIe_pt__19->GetXaxis()->SetLabelSize(0.08);
   ttbar_sel2dIe_pt__19->GetXaxis()->SetTitleSize(0.08);
   ttbar_sel2dIe_pt__19->GetXaxis()->SetTitleOffset(1.1);
   ttbar_sel2dIe_pt__19->GetXaxis()->SetTitleFont(132);
   ttbar_sel2dIe_pt__19->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbar_sel2dIe_pt__19->GetYaxis()->SetLabelFont(132);
   ttbar_sel2dIe_pt__19->GetYaxis()->SetLabelSize(0.08);
   ttbar_sel2dIe_pt__19->GetYaxis()->SetTitleSize(0.08);
   ttbar_sel2dIe_pt__19->GetYaxis()->SetTitleFont(132);
   ttbar_sel2dIe_pt__19->GetZaxis()->SetLabelFont(132);
   ttbar_sel2dIe_pt__19->GetZaxis()->SetLabelSize(0.08);
   ttbar_sel2dIe_pt__19->GetZaxis()->SetTitleSize(0.08);
   ttbar_sel2dIe_pt__19->GetZaxis()->SetTitleFont(132);
   ttbar_sel2dIe_pt__19->Draw("histfsame");
   
   TH1F *ttbardIe_pt__20 = new TH1F("ttbardIe_pt__20","e_pt",11,20,130);
   ttbardIe_pt__20->SetBinContent(1,16);
   ttbardIe_pt__20->SetBinContent(2,8);
   ttbardIe_pt__20->SetBinContent(3,9);
   ttbardIe_pt__20->SetBinContent(4,5);
   ttbardIe_pt__20->SetBinContent(5,2);
   ttbardIe_pt__20->SetBinContent(6,1);
   ttbardIe_pt__20->SetBinContent(7,3);
   ttbardIe_pt__20->SetBinError(1,4);
   ttbardIe_pt__20->SetBinError(2,2.828427);
   ttbardIe_pt__20->SetBinError(3,3);
   ttbardIe_pt__20->SetBinError(4,2.236068);
   ttbardIe_pt__20->SetBinError(5,1.414214);
   ttbardIe_pt__20->SetBinError(6,1);
   ttbardIe_pt__20->SetBinError(7,1.732051);
   ttbardIe_pt__20->SetEntries(44);
   ttbardIe_pt__20->SetStats(0);
   ttbardIe_pt__20->SetFillColor(1);
   ttbardIe_pt__20->SetFillStyle(0);
   ttbardIe_pt__20->SetLineWidth(2);
   ttbardIe_pt__20->SetMarkerStyle(20);
   ttbardIe_pt__20->GetXaxis()->SetTitle("#it{p}_{T} (#it{e}) [GeV]");
   ttbardIe_pt__20->GetXaxis()->SetNdivisions(1005);
   ttbardIe_pt__20->GetXaxis()->SetLabelFont(132);
   ttbardIe_pt__20->GetXaxis()->SetLabelOffset(0.02);
   ttbardIe_pt__20->GetXaxis()->SetLabelSize(0.08);
   ttbardIe_pt__20->GetXaxis()->SetTitleSize(0.08);
   ttbardIe_pt__20->GetXaxis()->SetTitleOffset(1.1);
   ttbardIe_pt__20->GetXaxis()->SetTitleFont(132);
   ttbardIe_pt__20->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardIe_pt__20->GetYaxis()->SetLabelFont(132);
   ttbardIe_pt__20->GetYaxis()->SetLabelSize(0.08);
   ttbardIe_pt__20->GetYaxis()->SetTitleSize(0.08);
   ttbardIe_pt__20->GetYaxis()->SetTitleOffset(0.7);
   ttbardIe_pt__20->GetYaxis()->SetTitleFont(132);
   ttbardIe_pt__20->GetZaxis()->SetLabelFont(132);
   ttbardIe_pt__20->GetZaxis()->SetLabelSize(0.08);
   ttbardIe_pt__20->GetZaxis()->SetTitleSize(0.08);
   ttbardIe_pt__20->GetZaxis()->SetTitleFont(132);
   ttbardIe_pt__20->Draw("p1same");
   
   TLegend *leg = new TLegend(0.65,0.45,1,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ttbar/e_pt","data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_erw/e_pt","t#bar{t}","f");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("wt_ttbar_erw/e_pt","Wt","f");

   ci = TColor::GetColor("#ffcc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ztautau_mc2016/e_pt","Z+jets","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_sel2/e_pt","QCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.85,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 13 TeV");
   pt->Draw();
   
   TH1F *ttbardIe_pt_copy__21 = new TH1F("ttbardIe_pt_copy__21","e_pt",11,20,130);
   ttbardIe_pt_copy__21->SetBinContent(1,16);
   ttbardIe_pt_copy__21->SetBinContent(2,8);
   ttbardIe_pt_copy__21->SetBinContent(3,9);
   ttbardIe_pt_copy__21->SetBinContent(4,5);
   ttbardIe_pt_copy__21->SetBinContent(5,2);
   ttbardIe_pt_copy__21->SetBinContent(6,1);
   ttbardIe_pt_copy__21->SetBinContent(7,3);
   ttbardIe_pt_copy__21->SetBinError(1,4);
   ttbardIe_pt_copy__21->SetBinError(2,2.828427);
   ttbardIe_pt_copy__21->SetBinError(3,3);
   ttbardIe_pt_copy__21->SetBinError(4,2.236068);
   ttbardIe_pt_copy__21->SetBinError(5,1.414214);
   ttbardIe_pt_copy__21->SetBinError(6,1);
   ttbardIe_pt_copy__21->SetBinError(7,1.732051);
   ttbardIe_pt_copy__21->SetEntries(44);
   ttbardIe_pt_copy__21->SetDirectory(0);
   ttbardIe_pt_copy__21->SetStats(0);
   ttbardIe_pt_copy__21->SetFillColor(1);
   ttbardIe_pt_copy__21->SetFillStyle(0);
   ttbardIe_pt_copy__21->SetLineWidth(2);
   ttbardIe_pt_copy__21->SetMarkerStyle(20);
   ttbardIe_pt_copy__21->GetXaxis()->SetTitle("#it{p}_{T} (#it{e}) [GeV]");
   ttbardIe_pt_copy__21->GetXaxis()->SetNdivisions(1005);
   ttbardIe_pt_copy__21->GetXaxis()->SetLabelFont(132);
   ttbardIe_pt_copy__21->GetXaxis()->SetLabelOffset(0.02);
   ttbardIe_pt_copy__21->GetXaxis()->SetLabelSize(0.08);
   ttbardIe_pt_copy__21->GetXaxis()->SetTitleSize(0.08);
   ttbardIe_pt_copy__21->GetXaxis()->SetTitleOffset(1.1);
   ttbardIe_pt_copy__21->GetXaxis()->SetTitleFont(132);
   ttbardIe_pt_copy__21->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardIe_pt_copy__21->GetYaxis()->SetLabelFont(132);
   ttbardIe_pt_copy__21->GetYaxis()->SetLabelSize(0.08);
   ttbardIe_pt_copy__21->GetYaxis()->SetTitleSize(0.08);
   ttbardIe_pt_copy__21->GetYaxis()->SetTitleOffset(0.7);
   ttbardIe_pt_copy__21->GetYaxis()->SetTitleFont(132);
   ttbardIe_pt_copy__21->GetZaxis()->SetLabelFont(132);
   ttbardIe_pt_copy__21->GetZaxis()->SetLabelSize(0.08);
   ttbardIe_pt_copy__21->GetZaxis()->SetTitleSize(0.08);
   ttbardIe_pt_copy__21->GetZaxis()->SetTitleFont(132);
   ttbardIe_pt_copy__21->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig3l.C <==
void etaj_result()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Mon Mar 12 14:51:16 2018) by ROOT version6.06/00
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(1.854321,-6.243243,4.323457,23.48649);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *ttbardIetaj__57 = new TH1F("ttbardIetaj__57","etaj",10,2.2,4.2);
   ttbardIetaj__57->SetBinContent(1,9);
   ttbardIetaj__57->SetBinContent(2,10);
   ttbardIetaj__57->SetBinContent(3,1);
   ttbardIetaj__57->SetBinContent(4,5);
   ttbardIetaj__57->SetBinContent(5,3);
   ttbardIetaj__57->SetBinContent(6,7);
   ttbardIetaj__57->SetBinContent(7,3);
   ttbardIetaj__57->SetBinContent(9,5);
   ttbardIetaj__57->SetBinContent(10,1);
   ttbardIetaj__57->SetBinError(1,3);
   ttbardIetaj__57->SetBinError(2,3.162278);
   ttbardIetaj__57->SetBinError(3,1);
   ttbardIetaj__57->SetBinError(4,2.236068);
   ttbardIetaj__57->SetBinError(5,1.732051);
   ttbardIetaj__57->SetBinError(6,2.645751);
   ttbardIetaj__57->SetBinError(7,1.732051);
   ttbardIetaj__57->SetBinError(9,2.236068);
   ttbardIetaj__57->SetBinError(10,1);
   ttbardIetaj__57->SetMinimum(0);
   ttbardIetaj__57->SetMaximum(22);
   ttbardIetaj__57->SetEntries(44);
   ttbardIetaj__57->SetStats(0);
   ttbardIetaj__57->SetFillColor(1);
   ttbardIetaj__57->SetFillStyle(0);
   ttbardIetaj__57->SetLineWidth(2);
   ttbardIetaj__57->SetMarkerStyle(20);
   ttbardIetaj__57->GetXaxis()->SetTitle("#eta (#it{b}-jet)");
   ttbardIetaj__57->GetXaxis()->SetNdivisions(1005);
   ttbardIetaj__57->GetXaxis()->SetLabelFont(132);
   ttbardIetaj__57->GetXaxis()->SetLabelOffset(0.02);
   ttbardIetaj__57->GetXaxis()->SetLabelSize(0.08);
   ttbardIetaj__57->GetXaxis()->SetTitleSize(0.08);
   ttbardIetaj__57->GetXaxis()->SetTitleOffset(1.1);
   ttbardIetaj__57->GetXaxis()->SetTitleFont(132);
   ttbardIetaj__57->GetYaxis()->SetTitle("Events / (0.20)");
   ttbardIetaj__57->GetYaxis()->SetLabelFont(132);
   ttbardIetaj__57->GetYaxis()->SetLabelSize(0.08);
   ttbardIetaj__57->GetYaxis()->SetTitleSize(0.08);
   ttbardIetaj__57->GetYaxis()->SetTitleOffset(0.7);
   ttbardIetaj__57->GetYaxis()->SetTitleFont(132);
   ttbardIetaj__57->GetZaxis()->SetLabelFont(132);
   ttbardIetaj__57->GetZaxis()->SetLabelSize(0.08);
   ttbardIetaj__57->GetZaxis()->SetTitleSize(0.08);
   ttbardIetaj__57->GetZaxis()->SetTitleFont(132);
   ttbardIetaj__57->Draw("p1");
   
   TH1F *ttbar_jetrwdIetaj__58 = new TH1F("ttbar_jetrwdIetaj__58","etaj",10,2.2,4.2);
   ttbar_jetrwdIetaj__58->SetBinContent(1,8.969425);
   ttbar_jetrwdIetaj__58->SetBinContent(2,8.410842);
   ttbar_jetrwdIetaj__58->SetBinContent(3,6.706725);
   ttbar_jetrwdIetaj__58->SetBinContent(4,5.828796);
   ttbar_jetrwdIetaj__58->SetBinContent(5,5.380929);
   ttbar_jetrwdIetaj__58->SetBinContent(6,3.358468);
   ttbar_jetrwdIetaj__58->SetBinContent(7,2.747226);
   ttbar_jetrwdIetaj__58->SetBinContent(8,1.200902);
   ttbar_jetrwdIetaj__58->SetBinContent(9,0.8677058);
   ttbar_jetrwdIetaj__58->SetBinContent(10,0.5289814);
   ttbar_jetrwdIetaj__58->SetBinError(1,0.4773366);
   ttbar_jetrwdIetaj__58->SetBinError(2,0.4635496);
   ttbar_jetrwdIetaj__58->SetBinError(3,0.4263703);
   ttbar_jetrwdIetaj__58->SetBinError(4,0.3950293);
   ttbar_jetrwdIetaj__58->SetBinError(5,0.407469);
   ttbar_jetrwdIetaj__58->SetBinError(6,0.3061499);
   ttbar_jetrwdIetaj__58->SetBinError(7,0.2843324);
   ttbar_jetrwdIetaj__58->SetBinError(8,0.1728327);
   ttbar_jetrwdIetaj__58->SetBinError(9,0.161422);
   ttbar_jetrwdIetaj__58->SetBinError(10,0.1280427);
   ttbar_jetrwdIetaj__58->SetMinimum(0);
   ttbar_jetrwdIetaj__58->SetMaximum(22);
   ttbar_jetrwdIetaj__58->SetEntries(15604);
   ttbar_jetrwdIetaj__58->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIetaj__58->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIetaj__58->SetLineColor(ci);
   ttbar_jetrwdIetaj__58->SetLineWidth(2);

   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIetaj__58->SetMarkerColor(ci);
   ttbar_jetrwdIetaj__58->SetMarkerStyle(0);
   ttbar_jetrwdIetaj__58->GetXaxis()->SetTitle("#eta (#it{b}-jet)");
   ttbar_jetrwdIetaj__58->GetXaxis()->SetNdivisions(1005);
   ttbar_jetrwdIetaj__58->GetXaxis()->SetLabelFont(132);
   ttbar_jetrwdIetaj__58->GetXaxis()->SetLabelOffset(0.02);
   ttbar_jetrwdIetaj__58->GetXaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIetaj__58->GetXaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIetaj__58->GetXaxis()->SetTitleOffset(1.1);
   ttbar_jetrwdIetaj__58->GetXaxis()->SetTitleFont(132);
   ttbar_jetrwdIetaj__58->GetYaxis()->SetTitle("Events / (0.20)");
   ttbar_jetrwdIetaj__58->GetYaxis()->SetLabelFont(132);
   ttbar_jetrwdIetaj__58->GetYaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIetaj__58->GetYaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIetaj__58->GetYaxis()->SetTitleFont(132);
   ttbar_jetrwdIetaj__58->GetZaxis()->SetLabelFont(132);
   ttbar_jetrwdIetaj__58->GetZaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIetaj__58->GetZaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIetaj__58->GetZaxis()->SetTitleFont(132);
   ttbar_jetrwdIetaj__58->Draw("histfsame");
   
   TH1F *wt_ttbar_jetrwdIetaj__59 = new TH1F("wt_ttbar_jetrwdIetaj__59","etaj",10,2.2,4.2);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(1,1.149899);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(2,1.013512);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(3,0.6913046);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(4,0.572881);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(5,0.6315441);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(6,0.5081129);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(7,0.3102828);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(8,0.2267665);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(9,0.2522843);
   wt_ttbar_jetrwdIetaj__59->SetBinContent(10,0.2110463);
   wt_ttbar_jetrwdIetaj__59->SetBinError(1,0.1482161);
   wt_ttbar_jetrwdIetaj__59->SetBinError(2,0.1360789);
   wt_ttbar_jetrwdIetaj__59->SetBinError(3,0.1073945);
   wt_ttbar_jetrwdIetaj__59->SetBinError(4,0.09449758);
   wt_ttbar_jetrwdIetaj__59->SetBinError(5,0.1108728);
   wt_ttbar_jetrwdIetaj__59->SetBinError(6,0.1024122);
   wt_ttbar_jetrwdIetaj__59->SetBinError(7,0.07298815);
   wt_ttbar_jetrwdIetaj__59->SetBinError(8,0.06643816);
   wt_ttbar_jetrwdIetaj__59->SetBinError(9,0.07802009);
   wt_ttbar_jetrwdIetaj__59->SetBinError(10,0.07237095);
   wt_ttbar_jetrwdIetaj__59->SetMinimum(0);
   wt_ttbar_jetrwdIetaj__59->SetMaximum(22);
   wt_ttbar_jetrwdIetaj__59->SetEntries(8245);
   wt_ttbar_jetrwdIetaj__59->SetStats(0);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIetaj__59->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIetaj__59->SetLineColor(ci);
   wt_ttbar_jetrwdIetaj__59->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIetaj__59->SetMarkerColor(ci);
   wt_ttbar_jetrwdIetaj__59->SetMarkerStyle(0);
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetTitle("#eta (#it{b}-jet)");
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetNdivisions(1005);
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetLabelOffset(0.02);
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetTitleOffset(1.1);
   wt_ttbar_jetrwdIetaj__59->GetXaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIetaj__59->GetYaxis()->SetTitle("Events / (0.20)");
   wt_ttbar_jetrwdIetaj__59->GetYaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIetaj__59->GetYaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIetaj__59->GetYaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIetaj__59->GetYaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIetaj__59->GetZaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIetaj__59->GetZaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIetaj__59->GetZaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIetaj__59->GetZaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIetaj__59->Draw("histfsame");
   
   TH1F *zmumuj_datadIetaj__60 = new TH1F("zmumuj_datadIetaj__60","etaj",10,2.2,4.2);
   zmumuj_datadIetaj__60->SetBinContent(1,0.7870107);
   zmumuj_datadIetaj__60->SetBinContent(2,0.6664265);
   zmumuj_datadIetaj__60->SetBinContent(3,0.4269055);
   zmumuj_datadIetaj__60->SetBinContent(4,0.3282304);
   zmumuj_datadIetaj__60->SetBinContent(5,0.4438725);
   zmumuj_datadIetaj__60->SetBinContent(6,0.3827567);
   zmumuj_datadIetaj__60->SetBinContent(7,0.2039396);
   zmumuj_datadIetaj__60->SetBinContent(8,0.1634974);
   zmumuj_datadIetaj__60->SetBinContent(9,0.2180237);
   zmumuj_datadIetaj__60->SetBinContent(10,0.1845829);
   zmumuj_datadIetaj__60->SetBinError(1,0.1466876);
   zmumuj_datadIetaj__60->SetBinError(2,0.1344496);
   zmumuj_datadIetaj__60->SetBinError(3,0.1058123);
   zmumuj_datadIetaj__60->SetBinError(4,0.09280318);
   zmumuj_datadIetaj__60->SetBinError(5,0.1097768);
   zmumuj_datadIetaj__60->SetBinError(6,0.1016383);
   zmumuj_datadIetaj__60->SetBinError(7,0.07190508);
   zmumuj_datadIetaj__60->SetBinError(8,0.06561982);
   zmumuj_datadIetaj__60->SetBinError(9,0.07761357);
   zmumuj_datadIetaj__60->SetBinError(10,0.07184963);
   zmumuj_datadIetaj__60->SetMinimum(0);
   zmumuj_datadIetaj__60->SetMaximum(22);
   zmumuj_datadIetaj__60->SetEntries(886);
   zmumuj_datadIetaj__60->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   zmumuj_datadIetaj__60->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   zmumuj_datadIetaj__60->SetLineColor(ci);
   zmumuj_datadIetaj__60->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   zmumuj_datadIetaj__60->SetMarkerColor(ci);
   zmumuj_datadIetaj__60->SetMarkerStyle(0);
   zmumuj_datadIetaj__60->GetXaxis()->SetTitle("#eta (#it{b}-jet)");
   zmumuj_datadIetaj__60->GetXaxis()->SetNdivisions(1005);
   zmumuj_datadIetaj__60->GetXaxis()->SetLabelFont(132);
   zmumuj_datadIetaj__60->GetXaxis()->SetLabelOffset(0.02);
   zmumuj_datadIetaj__60->GetXaxis()->SetLabelSize(0.08);
   zmumuj_datadIetaj__60->GetXaxis()->SetTitleSize(0.08);
   zmumuj_datadIetaj__60->GetXaxis()->SetTitleOffset(1.1);
   zmumuj_datadIetaj__60->GetXaxis()->SetTitleFont(132);
   zmumuj_datadIetaj__60->GetYaxis()->SetTitle("Events / (0.20)");
   zmumuj_datadIetaj__60->GetYaxis()->SetLabelFont(132);
   zmumuj_datadIetaj__60->GetYaxis()->SetLabelSize(0.08);
   zmumuj_datadIetaj__60->GetYaxis()->SetTitleSize(0.08);
   zmumuj_datadIetaj__60->GetYaxis()->SetTitleFont(132);
   zmumuj_datadIetaj__60->GetZaxis()->SetLabelFont(132);
   zmumuj_datadIetaj__60->GetZaxis()->SetLabelSize(0.08);
   zmumuj_datadIetaj__60->GetZaxis()->SetTitleSize(0.08);
   zmumuj_datadIetaj__60->GetZaxis()->SetTitleFont(132);
   zmumuj_datadIetaj__60->Draw("histfsame");
   
   TH1F *ttbar_sel2dIetaj__61 = new TH1F("ttbar_sel2dIetaj__61","etaj",10,2.2,4.2);
   ttbar_sel2dIetaj__61->SetBinContent(1,0.7330592);
   ttbar_sel2dIetaj__61->SetBinContent(2,0.6157697);
   ttbar_sel2dIetaj__61->SetBinContent(3,0.3811908);
   ttbar_sel2dIetaj__61->SetBinContent(4,0.2932237);
   ttbar_sel2dIetaj__61->SetBinContent(5,0.4105131);
   ttbar_sel2dIetaj__61->SetBinContent(6,0.3518684);
   ttbar_sel2dIetaj__61->SetBinContent(7,0.1759342);
   ttbar_sel2dIetaj__61->SetBinContent(8,0.1466118);
   ttbar_sel2dIetaj__61->SetBinContent(9,0.2052566);
   ttbar_sel2dIetaj__61->SetBinContent(10,0.1759342);
   ttbar_sel2dIetaj__61->SetBinError(1,0.1466118);
   ttbar_sel2dIetaj__61->SetBinError(2,0.134372);
   ttbar_sel2dIetaj__61->SetBinError(3,0.1057233);
   ttbar_sel2dIetaj__61->SetBinError(4,0.09272547);
   ttbar_sel2dIetaj__61->SetBinError(5,0.1097143);
   ttbar_sel2dIetaj__61->SetBinError(6,0.1015757);
   ttbar_sel2dIetaj__61->SetBinError(7,0.07182484);
   ttbar_sel2dIetaj__61->SetBinError(8,0.06556681);
   ttbar_sel2dIetaj__61->SetBinError(9,0.07757969);
   ttbar_sel2dIetaj__61->SetBinError(10,0.07182484);
   ttbar_sel2dIetaj__61->SetMinimum(0);
   ttbar_sel2dIetaj__61->SetMaximum(22);
   ttbar_sel2dIetaj__61->SetEntries(119);
   ttbar_sel2dIetaj__61->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIetaj__61->SetFillColor(ci);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIetaj__61->SetLineColor(ci);
   ttbar_sel2dIetaj__61->SetLineWidth(2);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIetaj__61->SetMarkerColor(ci);
   ttbar_sel2dIetaj__61->SetMarkerStyle(0);
   ttbar_sel2dIetaj__61->GetXaxis()->SetTitle("#eta (#it{b}-jet)");
   ttbar_sel2dIetaj__61->GetXaxis()->SetNdivisions(1005);
   ttbar_sel2dIetaj__61->GetXaxis()->SetLabelFont(132);
   ttbar_sel2dIetaj__61->GetXaxis()->SetLabelOffset(0.02);
   ttbar_sel2dIetaj__61->GetXaxis()->SetLabelSize(0.08);
   ttbar_sel2dIetaj__61->GetXaxis()->SetTitleSize(0.08);
   ttbar_sel2dIetaj__61->GetXaxis()->SetTitleOffset(1.1);
   ttbar_sel2dIetaj__61->GetXaxis()->SetTitleFont(132);
   ttbar_sel2dIetaj__61->GetYaxis()->SetTitle("Events / (0.20)");
   ttbar_sel2dIetaj__61->GetYaxis()->SetLabelFont(132);
   ttbar_sel2dIetaj__61->GetYaxis()->SetLabelSize(0.08);
   ttbar_sel2dIetaj__61->GetYaxis()->SetTitleSize(0.08);
   ttbar_sel2dIetaj__61->GetYaxis()->SetTitleFont(132);
   ttbar_sel2dIetaj__61->GetZaxis()->SetLabelFont(132);
   ttbar_sel2dIetaj__61->GetZaxis()->SetLabelSize(0.08);
   ttbar_sel2dIetaj__61->GetZaxis()->SetTitleSize(0.08);
   ttbar_sel2dIetaj__61->GetZaxis()->SetTitleFont(132);
   ttbar_sel2dIetaj__61->Draw("histfsame");
   
   TH1F *ttbardIetaj__62 = new TH1F("ttbardIetaj__62","etaj",10,2.2,4.2);
   ttbardIetaj__62->SetBinContent(1,9);
   ttbardIetaj__62->SetBinContent(2,10);
   ttbardIetaj__62->SetBinContent(3,1);
   ttbardIetaj__62->SetBinContent(4,5);
   ttbardIetaj__62->SetBinContent(5,3);
   ttbardIetaj__62->SetBinContent(6,7);
   ttbardIetaj__62->SetBinContent(7,3);
   ttbardIetaj__62->SetBinContent(9,5);
   ttbardIetaj__62->SetBinContent(10,1);
   ttbardIetaj__62->SetBinError(1,3);
   ttbardIetaj__62->SetBinError(2,3.162278);
   ttbardIetaj__62->SetBinError(3,1);
   ttbardIetaj__62->SetBinError(4,2.236068);
   ttbardIetaj__62->SetBinError(5,1.732051);
   ttbardIetaj__62->SetBinError(6,2.645751);
   ttbardIetaj__62->SetBinError(7,1.732051);
   ttbardIetaj__62->SetBinError(9,2.236068);
   ttbardIetaj__62->SetBinError(10,1);
   ttbardIetaj__62->SetMinimum(0);
   ttbardIetaj__62->SetMaximum(22);
   ttbardIetaj__62->SetEntries(44);
   ttbardIetaj__62->SetStats(0);
   ttbardIetaj__62->SetFillColor(1);
   ttbardIetaj__62->SetFillStyle(0);
   ttbardIetaj__62->SetLineWidth(2);
   ttbardIetaj__62->SetMarkerStyle(20);
   ttbardIetaj__62->GetXaxis()->SetTitle("#eta (#it{b}-jet)");
   ttbardIetaj__62->GetXaxis()->SetNdivisions(1005);
   ttbardIetaj__62->GetXaxis()->SetLabelFont(132);
   ttbardIetaj__62->GetXaxis()->SetLabelOffset(0.02);
   ttbardIetaj__62->GetXaxis()->SetLabelSize(0.08);
   ttbardIetaj__62->GetXaxis()->SetTitleSize(0.08);
   ttbardIetaj__62->GetXaxis()->SetTitleOffset(1.1);
   ttbardIetaj__62->GetXaxis()->SetTitleFont(132);
   ttbardIetaj__62->GetYaxis()->SetTitle("Events / (0.20)");
   ttbardIetaj__62->GetYaxis()->SetLabelFont(132);
   ttbardIetaj__62->GetYaxis()->SetLabelSize(0.08);
   ttbardIetaj__62->GetYaxis()->SetTitleSize(0.08);
   ttbardIetaj__62->GetYaxis()->SetTitleOffset(0.7);
   ttbardIetaj__62->GetYaxis()->SetTitleFont(132);
   ttbardIetaj__62->GetZaxis()->SetLabelFont(132);
   ttbardIetaj__62->GetZaxis()->SetLabelSize(0.08);
   ttbardIetaj__62->GetZaxis()->SetTitleSize(0.08);
   ttbardIetaj__62->GetZaxis()->SetTitleFont(132);
   ttbardIetaj__62->Draw("p1same");
   
   TLegend *leg = new TLegend(0.65,0.45,1,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ttbar/etaj","data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_jetrw/etaj","t#bar{t}","f");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("wt_ttbar_jetrw/etaj","Wt","f");

   ci = TColor::GetColor("#ffcc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("zmumuj_data/etaj","Z+jets","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_sel2/etaj","QCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.85,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 13 TeV");
   pt->Draw();
   
   TH1F *ttbardIetaj_copy__63 = new TH1F("ttbardIetaj_copy__63","etaj",10,2.2,4.2);
   ttbardIetaj_copy__63->SetBinContent(1,9);
   ttbardIetaj_copy__63->SetBinContent(2,10);
   ttbardIetaj_copy__63->SetBinContent(3,1);
   ttbardIetaj_copy__63->SetBinContent(4,5);
   ttbardIetaj_copy__63->SetBinContent(5,3);
   ttbardIetaj_copy__63->SetBinContent(6,7);
   ttbardIetaj_copy__63->SetBinContent(7,3);
   ttbardIetaj_copy__63->SetBinContent(9,5);
   ttbardIetaj_copy__63->SetBinContent(10,1);
   ttbardIetaj_copy__63->SetBinError(1,3);
   ttbardIetaj_copy__63->SetBinError(2,3.162278);
   ttbardIetaj_copy__63->SetBinError(3,1);
   ttbardIetaj_copy__63->SetBinError(4,2.236068);
   ttbardIetaj_copy__63->SetBinError(5,1.732051);
   ttbardIetaj_copy__63->SetBinError(6,2.645751);
   ttbardIetaj_copy__63->SetBinError(7,1.732051);
   ttbardIetaj_copy__63->SetBinError(9,2.236068);
   ttbardIetaj_copy__63->SetBinError(10,1);
   ttbardIetaj_copy__63->SetMinimum(0);
   ttbardIetaj_copy__63->SetMaximum(22);
   ttbardIetaj_copy__63->SetEntries(44);
   ttbardIetaj_copy__63->SetDirectory(0);
   ttbardIetaj_copy__63->SetStats(0);
   ttbardIetaj_copy__63->SetFillColor(1);
   ttbardIetaj_copy__63->SetFillStyle(0);
   ttbardIetaj_copy__63->SetLineWidth(2);
   ttbardIetaj_copy__63->SetMarkerStyle(20);
   ttbardIetaj_copy__63->GetXaxis()->SetTitle("#eta (#it{b}-jet)");
   ttbardIetaj_copy__63->GetXaxis()->SetNdivisions(1005);
   ttbardIetaj_copy__63->GetXaxis()->SetLabelFont(132);
   ttbardIetaj_copy__63->GetXaxis()->SetLabelOffset(0.02);
   ttbardIetaj_copy__63->GetXaxis()->SetLabelSize(0.08);
   ttbardIetaj_copy__63->GetXaxis()->SetTitleSize(0.08);
   ttbardIetaj_copy__63->GetXaxis()->SetTitleOffset(1.1);
   ttbardIetaj_copy__63->GetXaxis()->SetTitleFont(132);
   ttbardIetaj_copy__63->GetYaxis()->SetTitle("Events / (0.20)");
   ttbardIetaj_copy__63->GetYaxis()->SetLabelFont(132);
   ttbardIetaj_copy__63->GetYaxis()->SetLabelSize(0.08);
   ttbardIetaj_copy__63->GetYaxis()->SetTitleSize(0.08);
   ttbardIetaj_copy__63->GetYaxis()->SetTitleOffset(0.7);
   ttbardIetaj_copy__63->GetYaxis()->SetTitleFont(132);
   ttbardIetaj_copy__63->GetZaxis()->SetLabelFont(132);
   ttbardIetaj_copy__63->GetZaxis()->SetLabelSize(0.08);
   ttbardIetaj_copy__63->GetZaxis()->SetTitleSize(0.08);
   ttbardIetaj_copy__63->GetZaxis()->SetTitleFont(132);
   ttbardIetaj_copy__63->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig3r.C <==
void ptj_result()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Mon Mar 12 14:51:15 2018) by ROOT version6.06/00
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-5.925926,-3.972973,179.2593,14.94595);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *ttbardIptj__1 = new TH1F("ttbardIptj__1","ptj",15,20,170);
   ttbardIptj__1->SetBinContent(1,9);
   ttbardIptj__1->SetBinContent(2,3);
   ttbardIptj__1->SetBinContent(3,9);
   ttbardIptj__1->SetBinContent(4,7);
   ttbardIptj__1->SetBinContent(5,7);
   ttbardIptj__1->SetBinContent(6,1);
   ttbardIptj__1->SetBinContent(7,5);
   ttbardIptj__1->SetBinContent(8,1);
   ttbardIptj__1->SetBinContent(9,1);
   ttbardIptj__1->SetBinContent(10,1);
   ttbardIptj__1->SetBinError(1,3);
   ttbardIptj__1->SetBinError(2,1.732051);
   ttbardIptj__1->SetBinError(3,3);
   ttbardIptj__1->SetBinError(4,2.645751);
   ttbardIptj__1->SetBinError(5,2.645751);
   ttbardIptj__1->SetBinError(6,1);
   ttbardIptj__1->SetBinError(7,2.236068);
   ttbardIptj__1->SetBinError(8,1);
   ttbardIptj__1->SetBinError(9,1);
   ttbardIptj__1->SetBinError(10,1);
   ttbardIptj__1->SetMinimum(0);
   ttbardIptj__1->SetMaximum(14);
   ttbardIptj__1->SetEntries(44);
   ttbardIptj__1->SetStats(0);
   ttbardIptj__1->SetFillColor(1);
   ttbardIptj__1->SetFillStyle(0);
   ttbardIptj__1->SetLineWidth(2);
   ttbardIptj__1->SetMarkerStyle(20);
   ttbardIptj__1->GetXaxis()->SetTitle("#it{p}_{T} (#it{b}-jet) [GeV]");
   ttbardIptj__1->GetXaxis()->SetNdivisions(1005);
   ttbardIptj__1->GetXaxis()->SetLabelFont(132);
   ttbardIptj__1->GetXaxis()->SetLabelOffset(0.02);
   ttbardIptj__1->GetXaxis()->SetLabelSize(0.08);
   ttbardIptj__1->GetXaxis()->SetTitleSize(0.08);
   ttbardIptj__1->GetXaxis()->SetTitleOffset(1.1);
   ttbardIptj__1->GetXaxis()->SetTitleFont(132);
   ttbardIptj__1->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardIptj__1->GetYaxis()->SetLabelFont(132);
   ttbardIptj__1->GetYaxis()->SetLabelSize(0.08);
   ttbardIptj__1->GetYaxis()->SetTitleSize(0.08);
   ttbardIptj__1->GetYaxis()->SetTitleOffset(0.7);
   ttbardIptj__1->GetYaxis()->SetTitleFont(132);
   ttbardIptj__1->GetZaxis()->SetLabelFont(132);
   ttbardIptj__1->GetZaxis()->SetLabelSize(0.08);
   ttbardIptj__1->GetZaxis()->SetTitleSize(0.08);
   ttbardIptj__1->GetZaxis()->SetTitleFont(132);
   ttbardIptj__1->Draw("p1");
   
   TH1F *ttbar_jetrwdIptj__2 = new TH1F("ttbar_jetrwdIptj__2","ptj",15,20,170);
   ttbar_jetrwdIptj__2->SetBinContent(1,5.955174);
   ttbar_jetrwdIptj__2->SetBinContent(2,7.550948);
   ttbar_jetrwdIptj__2->SetBinContent(3,7.543537);
   ttbar_jetrwdIptj__2->SetBinContent(4,7.271754);
   ttbar_jetrwdIptj__2->SetBinContent(5,5.034919);
   ttbar_jetrwdIptj__2->SetBinContent(6,3.691588);
   ttbar_jetrwdIptj__2->SetBinContent(7,2.448628);
   ttbar_jetrwdIptj__2->SetBinContent(8,1.968741);
   ttbar_jetrwdIptj__2->SetBinContent(9,0.9907387);
   ttbar_jetrwdIptj__2->SetBinContent(10,0.6985483);
   ttbar_jetrwdIptj__2->SetBinContent(11,0.3878944);
   ttbar_jetrwdIptj__2->SetBinContent(12,0.1874714);
   ttbar_jetrwdIptj__2->SetBinContent(13,0.1180942);
   ttbar_jetrwdIptj__2->SetBinContent(14,0.120474);
   ttbar_jetrwdIptj__2->SetBinContent(15,0.0004119354);
   ttbar_jetrwdIptj__2->SetBinContent(16,0.03107657);
   ttbar_jetrwdIptj__2->SetBinError(1,0.428929);
   ttbar_jetrwdIptj__2->SetBinError(2,0.4841593);
   ttbar_jetrwdIptj__2->SetBinError(3,0.4452403);
   ttbar_jetrwdIptj__2->SetBinError(4,0.4370805);
   ttbar_jetrwdIptj__2->SetBinError(5,0.357003);
   ttbar_jetrwdIptj__2->SetBinError(6,0.3060704);
   ttbar_jetrwdIptj__2->SetBinError(7,0.2433062);
   ttbar_jetrwdIptj__2->SetBinError(8,0.2197488);
   ttbar_jetrwdIptj__2->SetBinError(9,0.1492354);
   ttbar_jetrwdIptj__2->SetBinError(10,0.1273486);
   ttbar_jetrwdIptj__2->SetBinError(11,0.0913638);
   ttbar_jetrwdIptj__2->SetBinError(12,0.0641942);
   ttbar_jetrwdIptj__2->SetBinError(13,0.05120899);
   ttbar_jetrwdIptj__2->SetBinError(14,0.0523382);
   ttbar_jetrwdIptj__2->SetBinError(15,0.0004118442);
   ttbar_jetrwdIptj__2->SetBinError(16,0.02983705);
   ttbar_jetrwdIptj__2->SetMinimum(0);
   ttbar_jetrwdIptj__2->SetMaximum(14);
   ttbar_jetrwdIptj__2->SetEntries(15604);
   ttbar_jetrwdIptj__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIptj__2->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIptj__2->SetLineColor(ci);
   ttbar_jetrwdIptj__2->SetLineWidth(2);

   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIptj__2->SetMarkerColor(ci);
   ttbar_jetrwdIptj__2->SetMarkerStyle(0);
   ttbar_jetrwdIptj__2->GetXaxis()->SetTitle("#it{p}_{T} (#it{b}-jet) [GeV]");
   ttbar_jetrwdIptj__2->GetXaxis()->SetNdivisions(1005);
   ttbar_jetrwdIptj__2->GetXaxis()->SetLabelFont(132);
   ttbar_jetrwdIptj__2->GetXaxis()->SetLabelOffset(0.02);
   ttbar_jetrwdIptj__2->GetXaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIptj__2->GetXaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIptj__2->GetXaxis()->SetTitleOffset(1.1);
   ttbar_jetrwdIptj__2->GetXaxis()->SetTitleFont(132);
   ttbar_jetrwdIptj__2->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbar_jetrwdIptj__2->GetYaxis()->SetLabelFont(132);
   ttbar_jetrwdIptj__2->GetYaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIptj__2->GetYaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIptj__2->GetYaxis()->SetTitleFont(132);
   ttbar_jetrwdIptj__2->GetZaxis()->SetLabelFont(132);
   ttbar_jetrwdIptj__2->GetZaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIptj__2->GetZaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIptj__2->GetZaxis()->SetTitleFont(132);
   ttbar_jetrwdIptj__2->Draw("histfsame");
   
   TH1F *wt_ttbar_jetrwdIptj__3 = new TH1F("wt_ttbar_jetrwdIptj__3","ptj",15,20,170);
   wt_ttbar_jetrwdIptj__3->SetBinContent(1,1.635204);
   wt_ttbar_jetrwdIptj__3->SetBinContent(2,1.234632);
   wt_ttbar_jetrwdIptj__3->SetBinContent(3,0.7974545);
   wt_ttbar_jetrwdIptj__3->SetBinContent(4,0.7116385);
   wt_ttbar_jetrwdIptj__3->SetBinContent(5,0.4994275);
   wt_ttbar_jetrwdIptj__3->SetBinContent(6,0.348314);
   wt_ttbar_jetrwdIptj__3->SetBinContent(7,0.1092116);
   wt_ttbar_jetrwdIptj__3->SetBinContent(8,0.1413633);
   wt_ttbar_jetrwdIptj__3->SetBinContent(9,0.03674491);
   wt_ttbar_jetrwdIptj__3->SetBinContent(10,0.02617514);
   wt_ttbar_jetrwdIptj__3->SetBinContent(11,0.01226289);
   wt_ttbar_jetrwdIptj__3->SetBinContent(12,0.006385938);
   wt_ttbar_jetrwdIptj__3->SetBinContent(13,0.003655393);
   wt_ttbar_jetrwdIptj__3->SetBinContent(14,0.003485761);
   wt_ttbar_jetrwdIptj__3->SetBinContent(15,0.0004118472);
   wt_ttbar_jetrwdIptj__3->SetBinContent(16,0.00126582);
   wt_ttbar_jetrwdIptj__3->SetBinError(1,0.1955598);
   wt_ttbar_jetrwdIptj__3->SetBinError(2,0.1620494);
   wt_ttbar_jetrwdIptj__3->SetBinError(3,0.1153943);
   wt_ttbar_jetrwdIptj__3->SetBinError(4,0.1075905);
   wt_ttbar_jetrwdIptj__3->SetBinError(5,0.08955435);
   wt_ttbar_jetrwdIptj__3->SetBinError(6,0.07329344);
   wt_ttbar_jetrwdIptj__3->SetBinError(7,0.01107663);
   wt_ttbar_jetrwdIptj__3->SetBinError(8,0.04257804);
   wt_ttbar_jetrwdIptj__3->SetBinError(9,0.005543639);
   wt_ttbar_jetrwdIptj__3->SetBinError(10,0.004862093);
   wt_ttbar_jetrwdIptj__3->SetBinError(11,0.002924902);
   wt_ttbar_jetrwdIptj__3->SetBinError(12,0.002164409);
   wt_ttbar_jetrwdIptj__3->SetBinError(13,0.001309025);
   wt_ttbar_jetrwdIptj__3->SetBinError(14,0.001439412);
   wt_ttbar_jetrwdIptj__3->SetBinError(15,0.0004118442);
   wt_ttbar_jetrwdIptj__3->SetBinError(16,0.001265797);
   wt_ttbar_jetrwdIptj__3->SetMinimum(0);
   wt_ttbar_jetrwdIptj__3->SetMaximum(14);
   wt_ttbar_jetrwdIptj__3->SetEntries(8245);
   wt_ttbar_jetrwdIptj__3->SetStats(0);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIptj__3->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIptj__3->SetLineColor(ci);
   wt_ttbar_jetrwdIptj__3->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIptj__3->SetMarkerColor(ci);
   wt_ttbar_jetrwdIptj__3->SetMarkerStyle(0);
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetTitle("#it{p}_{T} (#it{b}-jet) [GeV]");
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetNdivisions(1005);
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetLabelOffset(0.02);
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetTitleOffset(1.1);
   wt_ttbar_jetrwdIptj__3->GetXaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIptj__3->GetYaxis()->SetTitle("Events / (10 GeV)");
   wt_ttbar_jetrwdIptj__3->GetYaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIptj__3->GetYaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIptj__3->GetYaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIptj__3->GetYaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIptj__3->GetZaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIptj__3->GetZaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIptj__3->GetZaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIptj__3->GetZaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIptj__3->Draw("histfsame");
   
   TH1F *zmumuj_datadIptj__4 = new TH1F("zmumuj_datadIptj__4","ptj",15,20,170);
   zmumuj_datadIptj__4->SetBinContent(1,1.425681);
   zmumuj_datadIptj__4->SetBinContent(2,0.948449);
   zmumuj_datadIptj__4->SetBinContent(3,0.4851384);
   zmumuj_datadIptj__4->SetBinContent(4,0.4075488);
   zmumuj_datadIptj__4->SetBinContent(5,0.2824343);
   zmumuj_datadIptj__4->SetBinContent(6,0.1858185);
   zmumuj_datadIptj__4->SetBinContent(7,0.003706597);
   zmumuj_datadIptj__4->SetBinContent(8,0.06029211);
   zmumuj_datadIptj__4->SetBinContent(9,0.002471065);
   zmumuj_datadIptj__4->SetBinContent(10,0.0008236883);
   zmumuj_datadIptj__4->SetBinContent(11,0.0004118442);
   zmumuj_datadIptj__4->SetBinContent(12,0.0004118442);
   zmumuj_datadIptj__4->SetBinContent(13,0.001235533);
   zmumuj_datadIptj__4->SetBinContent(14,0.0004118442);
   zmumuj_datadIptj__4->SetBinContent(15,0.0004118442);
   zmumuj_datadIptj__4->SetBinError(1,0.194646);
   zmumuj_datadIptj__4->SetBinError(2,0.1606934);
   zmumuj_datadIptj__4->SetBinError(3,0.1136472);
   zmumuj_datadIptj__4->SetBinError(4,0.1057746);
   zmumuj_datadIptj__4->SetBinError(5,0.08801047);
   zmumuj_datadIptj__4->SetBinError(6,0.07185317);
   zmumuj_datadIptj__4->SetBinError(7,0.001235533);
   zmumuj_datadIptj__4->SetBinError(8,0.04147627);
   zmumuj_datadIptj__4->SetBinError(9,0.001008808);
   zmumuj_datadIptj__4->SetBinError(10,0.0005824356);
   zmumuj_datadIptj__4->SetBinError(11,0.0004118442);
   zmumuj_datadIptj__4->SetBinError(12,0.0004118442);
   zmumuj_datadIptj__4->SetBinError(13,0.000713335);
   zmumuj_datadIptj__4->SetBinError(14,0.0004118442);
   zmumuj_datadIptj__4->SetBinError(15,0.0004118442);
   zmumuj_datadIptj__4->SetMinimum(0);
   zmumuj_datadIptj__4->SetMaximum(14);
   zmumuj_datadIptj__4->SetEntries(886);
   zmumuj_datadIptj__4->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   zmumuj_datadIptj__4->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   zmumuj_datadIptj__4->SetLineColor(ci);
   zmumuj_datadIptj__4->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   zmumuj_datadIptj__4->SetMarkerColor(ci);
   zmumuj_datadIptj__4->SetMarkerStyle(0);
   zmumuj_datadIptj__4->GetXaxis()->SetTitle("#it{p}_{T} (#it{b}-jet) [GeV]");
   zmumuj_datadIptj__4->GetXaxis()->SetNdivisions(1005);
   zmumuj_datadIptj__4->GetXaxis()->SetLabelFont(132);
   zmumuj_datadIptj__4->GetXaxis()->SetLabelOffset(0.02);
   zmumuj_datadIptj__4->GetXaxis()->SetLabelSize(0.08);
   zmumuj_datadIptj__4->GetXaxis()->SetTitleSize(0.08);
   zmumuj_datadIptj__4->GetXaxis()->SetTitleOffset(1.1);
   zmumuj_datadIptj__4->GetXaxis()->SetTitleFont(132);
   zmumuj_datadIptj__4->GetYaxis()->SetTitle("Events / (10 GeV)");
   zmumuj_datadIptj__4->GetYaxis()->SetLabelFont(132);
   zmumuj_datadIptj__4->GetYaxis()->SetLabelSize(0.08);
   zmumuj_datadIptj__4->GetYaxis()->SetTitleSize(0.08);
   zmumuj_datadIptj__4->GetYaxis()->SetTitleFont(132);
   zmumuj_datadIptj__4->GetZaxis()->SetLabelFont(132);
   zmumuj_datadIptj__4->GetZaxis()->SetLabelSize(0.08);
   zmumuj_datadIptj__4->GetZaxis()->SetTitleSize(0.08);
   zmumuj_datadIptj__4->GetZaxis()->SetTitleFont(132);
   zmumuj_datadIptj__4->Draw("histfsame");
   
   TH1F *ttbar_sel2dIptj__5 = new TH1F("ttbar_sel2dIptj__5","ptj",15,20,170);
   ttbar_sel2dIptj__5->SetBinContent(1,1.290184);
   ttbar_sel2dIptj__5->SetBinContent(2,0.879671);
   ttbar_sel2dIptj__5->SetBinContent(3,0.4398355);
   ttbar_sel2dIptj__5->SetBinContent(4,0.3811908);
   ttbar_sel2dIptj__5->SetBinContent(5,0.2639013);
   ttbar_sel2dIptj__5->SetBinContent(6,0.1759342);
   ttbar_sel2dIptj__5->SetBinContent(8,0.05864473);
   ttbar_sel2dIptj__5->SetBinError(1,0.1945026);
   ttbar_sel2dIptj__5->SetBinError(2,0.1606052);
   ttbar_sel2dIptj__5->SetBinError(3,0.113565);
   ttbar_sel2dIptj__5->SetBinError(4,0.1057233);
   ttbar_sel2dIptj__5->SetBinError(5,0.0879671);
   ttbar_sel2dIptj__5->SetBinError(6,0.07182484);
   ttbar_sel2dIptj__5->SetBinError(8,0.04146809);
   ttbar_sel2dIptj__5->SetMinimum(0);
   ttbar_sel2dIptj__5->SetMaximum(14);
   ttbar_sel2dIptj__5->SetEntries(119);
   ttbar_sel2dIptj__5->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIptj__5->SetFillColor(ci);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIptj__5->SetLineColor(ci);
   ttbar_sel2dIptj__5->SetLineWidth(2);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIptj__5->SetMarkerColor(ci);
   ttbar_sel2dIptj__5->SetMarkerStyle(0);
   ttbar_sel2dIptj__5->GetXaxis()->SetTitle("#it{p}_{T} (#it{b}-jet) [GeV]");
   ttbar_sel2dIptj__5->GetXaxis()->SetNdivisions(1005);
   ttbar_sel2dIptj__5->GetXaxis()->SetLabelFont(132);
   ttbar_sel2dIptj__5->GetXaxis()->SetLabelOffset(0.02);
   ttbar_sel2dIptj__5->GetXaxis()->SetLabelSize(0.08);
   ttbar_sel2dIptj__5->GetXaxis()->SetTitleSize(0.08);
   ttbar_sel2dIptj__5->GetXaxis()->SetTitleOffset(1.1);
   ttbar_sel2dIptj__5->GetXaxis()->SetTitleFont(132);
   ttbar_sel2dIptj__5->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbar_sel2dIptj__5->GetYaxis()->SetLabelFont(132);
   ttbar_sel2dIptj__5->GetYaxis()->SetLabelSize(0.08);
   ttbar_sel2dIptj__5->GetYaxis()->SetTitleSize(0.08);
   ttbar_sel2dIptj__5->GetYaxis()->SetTitleFont(132);
   ttbar_sel2dIptj__5->GetZaxis()->SetLabelFont(132);
   ttbar_sel2dIptj__5->GetZaxis()->SetLabelSize(0.08);
   ttbar_sel2dIptj__5->GetZaxis()->SetTitleSize(0.08);
   ttbar_sel2dIptj__5->GetZaxis()->SetTitleFont(132);
   ttbar_sel2dIptj__5->Draw("histfsame");
   
   TH1F *ttbardIptj__6 = new TH1F("ttbardIptj__6","ptj",15,20,170);
   ttbardIptj__6->SetBinContent(1,9);
   ttbardIptj__6->SetBinContent(2,3);
   ttbardIptj__6->SetBinContent(3,9);
   ttbardIptj__6->SetBinContent(4,7);
   ttbardIptj__6->SetBinContent(5,7);
   ttbardIptj__6->SetBinContent(6,1);
   ttbardIptj__6->SetBinContent(7,5);
   ttbardIptj__6->SetBinContent(8,1);
   ttbardIptj__6->SetBinContent(9,1);
   ttbardIptj__6->SetBinContent(10,1);
   ttbardIptj__6->SetBinError(1,3);
   ttbardIptj__6->SetBinError(2,1.732051);
   ttbardIptj__6->SetBinError(3,3);
   ttbardIptj__6->SetBinError(4,2.645751);
   ttbardIptj__6->SetBinError(5,2.645751);
   ttbardIptj__6->SetBinError(6,1);
   ttbardIptj__6->SetBinError(7,2.236068);
   ttbardIptj__6->SetBinError(8,1);
   ttbardIptj__6->SetBinError(9,1);
   ttbardIptj__6->SetBinError(10,1);
   ttbardIptj__6->SetMinimum(0);
   ttbardIptj__6->SetMaximum(14);
   ttbardIptj__6->SetEntries(44);
   ttbardIptj__6->SetStats(0);
   ttbardIptj__6->SetFillColor(1);
   ttbardIptj__6->SetFillStyle(0);
   ttbardIptj__6->SetLineWidth(2);
   ttbardIptj__6->SetMarkerStyle(20);
   ttbardIptj__6->GetXaxis()->SetTitle("#it{p}_{T} (#it{b}-jet) [GeV]");
   ttbardIptj__6->GetXaxis()->SetNdivisions(1005);
   ttbardIptj__6->GetXaxis()->SetLabelFont(132);
   ttbardIptj__6->GetXaxis()->SetLabelOffset(0.02);
   ttbardIptj__6->GetXaxis()->SetLabelSize(0.08);
   ttbardIptj__6->GetXaxis()->SetTitleSize(0.08);
   ttbardIptj__6->GetXaxis()->SetTitleOffset(1.1);
   ttbardIptj__6->GetXaxis()->SetTitleFont(132);
   ttbardIptj__6->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardIptj__6->GetYaxis()->SetLabelFont(132);
   ttbardIptj__6->GetYaxis()->SetLabelSize(0.08);
   ttbardIptj__6->GetYaxis()->SetTitleSize(0.08);
   ttbardIptj__6->GetYaxis()->SetTitleOffset(0.7);
   ttbardIptj__6->GetYaxis()->SetTitleFont(132);
   ttbardIptj__6->GetZaxis()->SetLabelFont(132);
   ttbardIptj__6->GetZaxis()->SetLabelSize(0.08);
   ttbardIptj__6->GetZaxis()->SetTitleSize(0.08);
   ttbardIptj__6->GetZaxis()->SetTitleFont(132);
   ttbardIptj__6->Draw("p1same");
   
   TLegend *leg = new TLegend(0.65,0.45,1,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ttbar/ptj","data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_jetrw/ptj","t#bar{t}","f");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("wt_ttbar_jetrw/ptj","Wt","f");

   ci = TColor::GetColor("#ffcc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("zmumuj_data/ptj","Z+jets","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_sel2/ptj","QCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.85,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 13 TeV");
   pt->Draw();
   
   TH1F *ttbardIptj_copy__7 = new TH1F("ttbardIptj_copy__7","ptj",15,20,170);
   ttbardIptj_copy__7->SetBinContent(1,9);
   ttbardIptj_copy__7->SetBinContent(2,3);
   ttbardIptj_copy__7->SetBinContent(3,9);
   ttbardIptj_copy__7->SetBinContent(4,7);
   ttbardIptj_copy__7->SetBinContent(5,7);
   ttbardIptj_copy__7->SetBinContent(6,1);
   ttbardIptj_copy__7->SetBinContent(7,5);
   ttbardIptj_copy__7->SetBinContent(8,1);
   ttbardIptj_copy__7->SetBinContent(9,1);
   ttbardIptj_copy__7->SetBinContent(10,1);
   ttbardIptj_copy__7->SetBinError(1,3);
   ttbardIptj_copy__7->SetBinError(2,1.732051);
   ttbardIptj_copy__7->SetBinError(3,3);
   ttbardIptj_copy__7->SetBinError(4,2.645751);
   ttbardIptj_copy__7->SetBinError(5,2.645751);
   ttbardIptj_copy__7->SetBinError(6,1);
   ttbardIptj_copy__7->SetBinError(7,2.236068);
   ttbardIptj_copy__7->SetBinError(8,1);
   ttbardIptj_copy__7->SetBinError(9,1);
   ttbardIptj_copy__7->SetBinError(10,1);
   ttbardIptj_copy__7->SetMinimum(0);
   ttbardIptj_copy__7->SetMaximum(14);
   ttbardIptj_copy__7->SetEntries(44);
   ttbardIptj_copy__7->SetDirectory(0);
   ttbardIptj_copy__7->SetStats(0);
   ttbardIptj_copy__7->SetFillColor(1);
   ttbardIptj_copy__7->SetFillStyle(0);
   ttbardIptj_copy__7->SetLineWidth(2);
   ttbardIptj_copy__7->SetMarkerStyle(20);
   ttbardIptj_copy__7->GetXaxis()->SetTitle("#it{p}_{T} (#it{b}-jet) [GeV]");
   ttbardIptj_copy__7->GetXaxis()->SetNdivisions(1005);
   ttbardIptj_copy__7->GetXaxis()->SetLabelFont(132);
   ttbardIptj_copy__7->GetXaxis()->SetLabelOffset(0.02);
   ttbardIptj_copy__7->GetXaxis()->SetLabelSize(0.08);
   ttbardIptj_copy__7->GetXaxis()->SetTitleSize(0.08);
   ttbardIptj_copy__7->GetXaxis()->SetTitleOffset(1.1);
   ttbardIptj_copy__7->GetXaxis()->SetTitleFont(132);
   ttbardIptj_copy__7->GetYaxis()->SetTitle("Events / (10 GeV)");
   ttbardIptj_copy__7->GetYaxis()->SetLabelFont(132);
   ttbardIptj_copy__7->GetYaxis()->SetLabelSize(0.08);
   ttbardIptj_copy__7->GetYaxis()->SetTitleSize(0.08);
   ttbardIptj_copy__7->GetYaxis()->SetTitleOffset(0.7);
   ttbardIptj_copy__7->GetYaxis()->SetTitleFont(132);
   ttbardIptj_copy__7->GetZaxis()->SetLabelFont(132);
   ttbardIptj_copy__7->GetZaxis()->SetLabelSize(0.08);
   ttbardIptj_copy__7->GetZaxis()->SetTitleSize(0.08);
   ttbardIptj_copy__7->GetZaxis()->SetTitleFont(132);
   ttbardIptj_copy__7->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig4.C <==
void llj_m_result()
{
//=========Macro generated from canvas: default_Canvas/defaultCanvas
//=========  (Mon Mar 12 14:51:16 2018) by ROOT version6.06/00
   TCanvas *default_Canvas = new TCanvas("default_Canvas", "defaultCanvas",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   default_Canvas->SetHighLightColor(2);
   default_Canvas->Range(0,0,1,1);
   default_Canvas->SetFillColor(0);
   default_Canvas->SetBorderMode(0);
   default_Canvas->SetBorderSize(2);
   default_Canvas->SetTickx(1);
   default_Canvas->SetTicky(1);
   default_Canvas->SetLeftMargin(0.14);
   default_Canvas->SetRightMargin(0.05);
   default_Canvas->SetTopMargin(0.05);
   default_Canvas->SetBottomMargin(0);
   default_Canvas->SetFrameLineWidth(2);
   default_Canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.005,0.01,0.995,0.995);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-51.85185,-5.391892,318.5185,20.28378);
   upperPad->SetFillColor(0);
   upperPad->SetFillStyle(4000);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(2);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.14);
   upperPad->SetRightMargin(0.05);
   upperPad->SetTopMargin(0.05);
   upperPad->SetBottomMargin(0.21);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   
   TH1F *ttbardIllj_m__99 = new TH1F("ttbardIllj_m__99","llj_m",10,0,300);
   ttbardIllj_m__99->SetBinContent(2,1);
   ttbardIllj_m__99->SetBinContent(3,6);
   ttbardIllj_m__99->SetBinContent(4,13);
   ttbardIllj_m__99->SetBinContent(5,10);
   ttbardIllj_m__99->SetBinContent(6,9);
   ttbardIllj_m__99->SetBinContent(7,3);
   ttbardIllj_m__99->SetBinContent(8,2);
   ttbardIllj_m__99->SetBinError(2,1);
   ttbardIllj_m__99->SetBinError(3,2.44949);
   ttbardIllj_m__99->SetBinError(4,3.605551);
   ttbardIllj_m__99->SetBinError(5,3.162278);
   ttbardIllj_m__99->SetBinError(6,3);
   ttbardIllj_m__99->SetBinError(7,1.732051);
   ttbardIllj_m__99->SetBinError(8,1.414214);
   ttbardIllj_m__99->SetMinimum(0);
   ttbardIllj_m__99->SetMaximum(19);
   ttbardIllj_m__99->SetEntries(44);
   ttbardIllj_m__99->SetStats(0);
   ttbardIllj_m__99->SetFillColor(1);
   ttbardIllj_m__99->SetFillStyle(0);
   ttbardIllj_m__99->SetLineWidth(2);
   ttbardIllj_m__99->SetMarkerStyle(20);
   ttbardIllj_m__99->GetXaxis()->SetTitle("M(e#mu#it{b}) [GeV]");
   ttbardIllj_m__99->GetXaxis()->SetNdivisions(1005);
   ttbardIllj_m__99->GetXaxis()->SetLabelFont(132);
   ttbardIllj_m__99->GetXaxis()->SetLabelOffset(0.02);
   ttbardIllj_m__99->GetXaxis()->SetLabelSize(0.08);
   ttbardIllj_m__99->GetXaxis()->SetTitleSize(0.08);
   ttbardIllj_m__99->GetXaxis()->SetTitleOffset(1.1);
   ttbardIllj_m__99->GetXaxis()->SetTitleFont(132);
   ttbardIllj_m__99->GetYaxis()->SetTitle("Events / (30 GeV)");
   ttbardIllj_m__99->GetYaxis()->SetLabelFont(132);
   ttbardIllj_m__99->GetYaxis()->SetLabelSize(0.08);
   ttbardIllj_m__99->GetYaxis()->SetTitleSize(0.08);
   ttbardIllj_m__99->GetYaxis()->SetTitleOffset(0.7);
   ttbardIllj_m__99->GetYaxis()->SetTitleFont(132);
   ttbardIllj_m__99->GetZaxis()->SetLabelFont(132);
   ttbardIllj_m__99->GetZaxis()->SetLabelSize(0.08);
   ttbardIllj_m__99->GetZaxis()->SetTitleSize(0.08);
   ttbardIllj_m__99->GetZaxis()->SetTitleFont(132);
   ttbardIllj_m__99->Draw("p1");
   
   TH1F *ttbar_jetrwdIllj_m__100 = new TH1F("ttbar_jetrwdIllj_m__100","llj_m",10,0,300);
   ttbar_jetrwdIllj_m__100->SetBinContent(1,0.02932237);
   ttbar_jetrwdIllj_m__100->SetBinContent(2,0.5332158);
   ttbar_jetrwdIllj_m__100->SetBinContent(3,4.765961);
   ttbar_jetrwdIllj_m__100->SetBinContent(4,11.46686);
   ttbar_jetrwdIllj_m__100->SetBinContent(5,11.97452);
   ttbar_jetrwdIllj_m__100->SetBinContent(6,7.439972);
   ttbar_jetrwdIllj_m__100->SetBinContent(7,4.377546);
   ttbar_jetrwdIllj_m__100->SetBinContent(8,2.220239);
   ttbar_jetrwdIllj_m__100->SetBinContent(9,0.77016);
   ttbar_jetrwdIllj_m__100->SetBinContent(10,0.2111273);
   ttbar_jetrwdIllj_m__100->SetBinContent(11,0.2110779);
   ttbar_jetrwdIllj_m__100->SetBinError(1,0.02932237);
   ttbar_jetrwdIllj_m__100->SetBinError(2,0.1114337);
   ttbar_jetrwdIllj_m__100->SetBinError(3,0.368765);
   ttbar_jetrwdIllj_m__100->SetBinError(4,0.5670292);
   ttbar_jetrwdIllj_m__100->SetBinError(5,0.5701591);
   ttbar_jetrwdIllj_m__100->SetBinError(6,0.4442761);
   ttbar_jetrwdIllj_m__100->SetBinError(7,0.337657);
   ttbar_jetrwdIllj_m__100->SetBinError(8,0.2376873);
   ttbar_jetrwdIllj_m__100->SetBinError(9,0.1404616);
   ttbar_jetrwdIllj_m__100->SetBinError(10,0.07195652);
   ttbar_jetrwdIllj_m__100->SetBinError(11,0.0720233);
   ttbar_jetrwdIllj_m__100->SetMinimum(0);
   ttbar_jetrwdIllj_m__100->SetMaximum(19);
   ttbar_jetrwdIllj_m__100->SetEntries(15042);
   ttbar_jetrwdIllj_m__100->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIllj_m__100->SetFillColor(ci);

   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIllj_m__100->SetLineColor(ci);
   ttbar_jetrwdIllj_m__100->SetLineWidth(2);

   ci = TColor::GetColor("#9900cc");
   ttbar_jetrwdIllj_m__100->SetMarkerColor(ci);
   ttbar_jetrwdIllj_m__100->SetMarkerStyle(0);
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetTitle("M(e#mu#it{b}) [GeV]");
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetNdivisions(1005);
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetLabelFont(132);
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetLabelOffset(0.02);
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetTitleOffset(1.1);
   ttbar_jetrwdIllj_m__100->GetXaxis()->SetTitleFont(132);
   ttbar_jetrwdIllj_m__100->GetYaxis()->SetTitle("Events / (30 GeV)");
   ttbar_jetrwdIllj_m__100->GetYaxis()->SetLabelFont(132);
   ttbar_jetrwdIllj_m__100->GetYaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIllj_m__100->GetYaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIllj_m__100->GetYaxis()->SetTitleFont(132);
   ttbar_jetrwdIllj_m__100->GetZaxis()->SetLabelFont(132);
   ttbar_jetrwdIllj_m__100->GetZaxis()->SetLabelSize(0.08);
   ttbar_jetrwdIllj_m__100->GetZaxis()->SetTitleSize(0.08);
   ttbar_jetrwdIllj_m__100->GetZaxis()->SetTitleFont(132);
   ttbar_jetrwdIllj_m__100->Draw("histfsame");
   
   TH1F *wt_ttbar_jetrwdIllj_m__101 = new TH1F("wt_ttbar_jetrwdIllj_m__101","llj_m",10,0,300);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(1,0.02932237);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(2,0.2682728);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(3,1.445962);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(4,1.703432);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(5,1.151209);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(6,0.5227983);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(7,0.2716042);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(8,0.1243233);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(9,0.03366044);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(10,0.008887655);
   wt_ttbar_jetrwdIllj_m__101->SetBinContent(11,0.008161025);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(1,0.02932237);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(2,0.0669701);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(3,0.1821264);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(4,0.1917364);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(5,0.139955);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(6,0.08017779);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(7,0.05304714);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(8,0.0313283);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(9,0.006652587);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(10,0.003226072);
   wt_ttbar_jetrwdIllj_m__101->SetBinError(11,0.002973954);
   wt_ttbar_jetrwdIllj_m__101->SetMinimum(0);
   wt_ttbar_jetrwdIllj_m__101->SetMaximum(19);
   wt_ttbar_jetrwdIllj_m__101->SetEntries(7683);
   wt_ttbar_jetrwdIllj_m__101->SetStats(0);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIllj_m__101->SetFillColor(ci);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIllj_m__101->SetLineColor(ci);
   wt_ttbar_jetrwdIllj_m__101->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc33");
   wt_ttbar_jetrwdIllj_m__101->SetMarkerColor(ci);
   wt_ttbar_jetrwdIllj_m__101->SetMarkerStyle(0);
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetTitle("M(e#mu#it{b}) [GeV]");
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetNdivisions(1005);
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetLabelOffset(0.02);
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetTitleOffset(1.1);
   wt_ttbar_jetrwdIllj_m__101->GetXaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIllj_m__101->GetYaxis()->SetTitle("Events / (30 GeV)");
   wt_ttbar_jetrwdIllj_m__101->GetYaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIllj_m__101->GetYaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIllj_m__101->GetYaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIllj_m__101->GetYaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIllj_m__101->GetZaxis()->SetLabelFont(132);
   wt_ttbar_jetrwdIllj_m__101->GetZaxis()->SetLabelSize(0.08);
   wt_ttbar_jetrwdIllj_m__101->GetZaxis()->SetTitleSize(0.08);
   wt_ttbar_jetrwdIllj_m__101->GetZaxis()->SetTitleFont(132);
   wt_ttbar_jetrwdIllj_m__101->Draw("histfsame");
   
   TH1F *ztautau_mc2016dIllj_m__102 = new TH1F("ztautau_mc2016dIllj_m__102","llj_m",10,0,300);
   ztautau_mc2016dIllj_m__102->SetBinContent(1,0.02932237);
   ztautau_mc2016dIllj_m__102->SetBinContent(2,0.2560157);
   ztautau_mc2016dIllj_m__102->SetBinContent(3,1.291453);
   ztautau_mc2016dIllj_m__102->SetBinContent(4,1.253112);
   ztautau_mc2016dIllj_m__102->SetBinContent(5,0.6512557);
   ztautau_mc2016dIllj_m__102->SetBinContent(6,0.2067975);
   ztautau_mc2016dIllj_m__102->SetBinContent(7,0.08796711);
   ztautau_mc2016dIllj_m__102->SetBinContent(8,0.02932237);
   ztautau_mc2016dIllj_m__102->SetBinError(1,0.02932237);
   ztautau_mc2016dIllj_m__102->SetBinError(2,0.06684001);
   ztautau_mc2016dIllj_m__102->SetBinError(3,0.181509);
   ztautau_mc2016dIllj_m__102->SetBinError(4,0.1901181);
   ztautau_mc2016dIllj_m__102->SetBinError(5,0.1375686);
   ztautau_mc2016dIllj_m__102->SetBinError(6,0.07759499);
   ztautau_mc2016dIllj_m__102->SetBinError(7,0.05078783);
   ztautau_mc2016dIllj_m__102->SetBinError(8,0.02932237);
   ztautau_mc2016dIllj_m__102->SetMinimum(0);
   ztautau_mc2016dIllj_m__102->SetMaximum(19);
   ztautau_mc2016dIllj_m__102->SetEntries(324);
   ztautau_mc2016dIllj_m__102->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIllj_m__102->SetFillColor(ci);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIllj_m__102->SetLineColor(ci);
   ztautau_mc2016dIllj_m__102->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   ztautau_mc2016dIllj_m__102->SetMarkerColor(ci);
   ztautau_mc2016dIllj_m__102->SetMarkerStyle(0);
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetTitle("M(e#mu#it{b}) [GeV]");
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetNdivisions(1005);
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetLabelFont(132);
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetLabelOffset(0.02);
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetTitleOffset(1.1);
   ztautau_mc2016dIllj_m__102->GetXaxis()->SetTitleFont(132);
   ztautau_mc2016dIllj_m__102->GetYaxis()->SetTitle("Events / (30 GeV)");
   ztautau_mc2016dIllj_m__102->GetYaxis()->SetLabelFont(132);
   ztautau_mc2016dIllj_m__102->GetYaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIllj_m__102->GetYaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIllj_m__102->GetYaxis()->SetTitleFont(132);
   ztautau_mc2016dIllj_m__102->GetZaxis()->SetLabelFont(132);
   ztautau_mc2016dIllj_m__102->GetZaxis()->SetLabelSize(0.08);
   ztautau_mc2016dIllj_m__102->GetZaxis()->SetTitleSize(0.08);
   ztautau_mc2016dIllj_m__102->GetZaxis()->SetTitleFont(132);
   ztautau_mc2016dIllj_m__102->Draw("histfsame");
   
   TH1F *ttbar_sel2dIllj_m__103 = new TH1F("ttbar_sel2dIllj_m__103","llj_m",10,0,300);
   ttbar_sel2dIllj_m__103->SetBinContent(1,0.02932237);
   ttbar_sel2dIllj_m__103->SetBinContent(2,0.1466118);
   ttbar_sel2dIllj_m__103->SetBinContent(3,1.11425);
   ttbar_sel2dIllj_m__103->SetBinContent(4,1.231539);
   ttbar_sel2dIllj_m__103->SetBinContent(5,0.6450921);
   ttbar_sel2dIllj_m__103->SetBinContent(6,0.2052566);
   ttbar_sel2dIllj_m__103->SetBinContent(7,0.08796711);
   ttbar_sel2dIllj_m__103->SetBinContent(8,0.02932237);
   ttbar_sel2dIllj_m__103->SetBinError(1,0.02932237);
   ttbar_sel2dIllj_m__103->SetBinError(2,0.06556681);
   ttbar_sel2dIllj_m__103->SetBinError(3,0.1807552);
   ttbar_sel2dIllj_m__103->SetBinError(4,0.1900307);
   ttbar_sel2dIllj_m__103->SetBinError(5,0.1375341);
   ttbar_sel2dIllj_m__103->SetBinError(6,0.07757969);
   ttbar_sel2dIllj_m__103->SetBinError(7,0.05078783);
   ttbar_sel2dIllj_m__103->SetBinError(8,0.02932237);
   ttbar_sel2dIllj_m__103->SetMinimum(0);
   ttbar_sel2dIllj_m__103->SetMaximum(19);
   ttbar_sel2dIllj_m__103->SetEntries(119);
   ttbar_sel2dIllj_m__103->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIllj_m__103->SetFillColor(ci);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIllj_m__103->SetLineColor(ci);
   ttbar_sel2dIllj_m__103->SetLineWidth(2);

   ci = TColor::GetColor("#00ff00");
   ttbar_sel2dIllj_m__103->SetMarkerColor(ci);
   ttbar_sel2dIllj_m__103->SetMarkerStyle(0);
   ttbar_sel2dIllj_m__103->GetXaxis()->SetTitle("M(e#mu#it{b}) [GeV]");
   ttbar_sel2dIllj_m__103->GetXaxis()->SetNdivisions(1005);
   ttbar_sel2dIllj_m__103->GetXaxis()->SetLabelFont(132);
   ttbar_sel2dIllj_m__103->GetXaxis()->SetLabelOffset(0.02);
   ttbar_sel2dIllj_m__103->GetXaxis()->SetLabelSize(0.08);
   ttbar_sel2dIllj_m__103->GetXaxis()->SetTitleSize(0.08);
   ttbar_sel2dIllj_m__103->GetXaxis()->SetTitleOffset(1.1);
   ttbar_sel2dIllj_m__103->GetXaxis()->SetTitleFont(132);
   ttbar_sel2dIllj_m__103->GetYaxis()->SetTitle("Events / (30 GeV)");
   ttbar_sel2dIllj_m__103->GetYaxis()->SetLabelFont(132);
   ttbar_sel2dIllj_m__103->GetYaxis()->SetLabelSize(0.08);
   ttbar_sel2dIllj_m__103->GetYaxis()->SetTitleSize(0.08);
   ttbar_sel2dIllj_m__103->GetYaxis()->SetTitleFont(132);
   ttbar_sel2dIllj_m__103->GetZaxis()->SetLabelFont(132);
   ttbar_sel2dIllj_m__103->GetZaxis()->SetLabelSize(0.08);
   ttbar_sel2dIllj_m__103->GetZaxis()->SetTitleSize(0.08);
   ttbar_sel2dIllj_m__103->GetZaxis()->SetTitleFont(132);
   ttbar_sel2dIllj_m__103->Draw("histfsame");
   
   TH1F *ttbardIllj_m__104 = new TH1F("ttbardIllj_m__104","llj_m",10,0,300);
   ttbardIllj_m__104->SetBinContent(2,1);
   ttbardIllj_m__104->SetBinContent(3,6);
   ttbardIllj_m__104->SetBinContent(4,13);
   ttbardIllj_m__104->SetBinContent(5,10);
   ttbardIllj_m__104->SetBinContent(6,9);
   ttbardIllj_m__104->SetBinContent(7,3);
   ttbardIllj_m__104->SetBinContent(8,2);
   ttbardIllj_m__104->SetBinError(2,1);
   ttbardIllj_m__104->SetBinError(3,2.44949);
   ttbardIllj_m__104->SetBinError(4,3.605551);
   ttbardIllj_m__104->SetBinError(5,3.162278);
   ttbardIllj_m__104->SetBinError(6,3);
   ttbardIllj_m__104->SetBinError(7,1.732051);
   ttbardIllj_m__104->SetBinError(8,1.414214);
   ttbardIllj_m__104->SetMinimum(0);
   ttbardIllj_m__104->SetMaximum(19);
   ttbardIllj_m__104->SetEntries(44);
   ttbardIllj_m__104->SetStats(0);
   ttbardIllj_m__104->SetFillColor(1);
   ttbardIllj_m__104->SetFillStyle(0);
   ttbardIllj_m__104->SetLineWidth(2);
   ttbardIllj_m__104->SetMarkerStyle(20);
   ttbardIllj_m__104->GetXaxis()->SetTitle("M(e#mu#it{b}) [GeV]");
   ttbardIllj_m__104->GetXaxis()->SetNdivisions(1005);
   ttbardIllj_m__104->GetXaxis()->SetLabelFont(132);
   ttbardIllj_m__104->GetXaxis()->SetLabelOffset(0.02);
   ttbardIllj_m__104->GetXaxis()->SetLabelSize(0.08);
   ttbardIllj_m__104->GetXaxis()->SetTitleSize(0.08);
   ttbardIllj_m__104->GetXaxis()->SetTitleOffset(1.1);
   ttbardIllj_m__104->GetXaxis()->SetTitleFont(132);
   ttbardIllj_m__104->GetYaxis()->SetTitle("Events / (30 GeV)");
   ttbardIllj_m__104->GetYaxis()->SetLabelFont(132);
   ttbardIllj_m__104->GetYaxis()->SetLabelSize(0.08);
   ttbardIllj_m__104->GetYaxis()->SetTitleSize(0.08);
   ttbardIllj_m__104->GetYaxis()->SetTitleOffset(0.7);
   ttbardIllj_m__104->GetYaxis()->SetTitleFont(132);
   ttbardIllj_m__104->GetZaxis()->SetLabelFont(132);
   ttbardIllj_m__104->GetZaxis()->SetLabelSize(0.08);
   ttbardIllj_m__104->GetZaxis()->SetTitleSize(0.08);
   ttbardIllj_m__104->GetZaxis()->SetTitleFont(132);
   ttbardIllj_m__104->Draw("p1same");
   
   TLegend *leg = new TLegend(0.68,0.45,1.03,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("ttbar/llj_m","data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_jetrw/llj_m","t#bar{t}","f");

   ci = TColor::GetColor("#9900cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9900cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("wt_ttbar_jetrw/llj_m","Wt","f");

   ci = TColor::GetColor("#ffcc33");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ztautau_mc2016/llj_m","Z+jets","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ttbar_sel2/llj_m","QCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.5,0.76,0.85,0.91,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb, #sqrt{s} = 13 TeV");
   pt->Draw();
   
   TH1F *ttbardIllj_m_copy__105 = new TH1F("ttbardIllj_m_copy__105","llj_m",10,0,300);
   ttbardIllj_m_copy__105->SetBinContent(2,1);
   ttbardIllj_m_copy__105->SetBinContent(3,6);
   ttbardIllj_m_copy__105->SetBinContent(4,13);
   ttbardIllj_m_copy__105->SetBinContent(5,10);
   ttbardIllj_m_copy__105->SetBinContent(6,9);
   ttbardIllj_m_copy__105->SetBinContent(7,3);
   ttbardIllj_m_copy__105->SetBinContent(8,2);
   ttbardIllj_m_copy__105->SetBinError(2,1);
   ttbardIllj_m_copy__105->SetBinError(3,2.44949);
   ttbardIllj_m_copy__105->SetBinError(4,3.605551);
   ttbardIllj_m_copy__105->SetBinError(5,3.162278);
   ttbardIllj_m_copy__105->SetBinError(6,3);
   ttbardIllj_m_copy__105->SetBinError(7,1.732051);
   ttbardIllj_m_copy__105->SetBinError(8,1.414214);
   ttbardIllj_m_copy__105->SetMinimum(0);
   ttbardIllj_m_copy__105->SetMaximum(19);
   ttbardIllj_m_copy__105->SetEntries(44);
   ttbardIllj_m_copy__105->SetDirectory(0);
   ttbardIllj_m_copy__105->SetStats(0);
   ttbardIllj_m_copy__105->SetFillColor(1);
   ttbardIllj_m_copy__105->SetFillStyle(0);
   ttbardIllj_m_copy__105->SetLineWidth(2);
   ttbardIllj_m_copy__105->SetMarkerStyle(20);
   ttbardIllj_m_copy__105->GetXaxis()->SetTitle("M(e#mu#it{b}) [GeV]");
   ttbardIllj_m_copy__105->GetXaxis()->SetNdivisions(1005);
   ttbardIllj_m_copy__105->GetXaxis()->SetLabelFont(132);
   ttbardIllj_m_copy__105->GetXaxis()->SetLabelOffset(0.02);
   ttbardIllj_m_copy__105->GetXaxis()->SetLabelSize(0.08);
   ttbardIllj_m_copy__105->GetXaxis()->SetTitleSize(0.08);
   ttbardIllj_m_copy__105->GetXaxis()->SetTitleOffset(1.1);
   ttbardIllj_m_copy__105->GetXaxis()->SetTitleFont(132);
   ttbardIllj_m_copy__105->GetYaxis()->SetTitle("Events / (30 GeV)");
   ttbardIllj_m_copy__105->GetYaxis()->SetLabelFont(132);
   ttbardIllj_m_copy__105->GetYaxis()->SetLabelSize(0.08);
   ttbardIllj_m_copy__105->GetYaxis()->SetTitleSize(0.08);
   ttbardIllj_m_copy__105->GetYaxis()->SetTitleOffset(0.7);
   ttbardIllj_m_copy__105->GetYaxis()->SetTitleFont(132);
   ttbardIllj_m_copy__105->GetZaxis()->SetLabelFont(132);
   ttbardIllj_m_copy__105->GetZaxis()->SetLabelSize(0.08);
   ttbardIllj_m_copy__105->GetZaxis()->SetTitleSize(0.08);
   ttbardIllj_m_copy__105->GetZaxis()->SetTitleFont(132);
   ttbardIllj_m_copy__105->Draw("sameaxis");
   upperPad->Modified();
   default_Canvas->cd();
   default_Canvas->Modified();
   default_Canvas->cd();
   default_Canvas->SetSelected(default_Canvas);
}


==> figs/Fig5.C <==
void summary_scaled()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Tue Jul  3 14:03:51 2018) by ROOT version 6.12/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,45,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   canvas->Range(0,0,1,1);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.01);
   canvas->SetRightMargin(0.01);
   canvas->SetTopMargin(0.02);
   canvas->SetBottomMargin(0.02);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: upperPad
   TPad *upperPad = new TPad("upperPad", "upperPad",0.01,0.01,0.99,0.99);
   upperPad->Draw();
   upperPad->cd();
   upperPad->Range(-0.1285258,-1.62766,0.2440127,1.56383);
   upperPad->SetFillColor(0);
   upperPad->SetBorderMode(0);
   upperPad->SetBorderSize(0);
   upperPad->SetTickx(1);
   upperPad->SetTicky(1);
   upperPad->SetLeftMargin(0.345);
   upperPad->SetRightMargin(0.01);
   upperPad->SetTopMargin(0.02);
   upperPad->SetBottomMargin(0.51);
   upperPad->SetFrameLineWidth(2);
   upperPad->SetFrameBorderMode(0);
   upperPad->SetFrameLineWidth(0);
   upperPad->SetFrameBorderMode(0);
   
   TH1D *__1 = new TH1D("__1","",1,0,0.2402873);
   __1->SetMinimum(0);
   __1->SetMaximum(1.5);
   __1->SetStats(0);
   __1->SetLineWidth(0);
   __1->SetMarkerStyle(0);
   __1->GetXaxis()->SetNdivisions(1005);
   __1->GetXaxis()->SetLabelFont(132);
   __1->GetXaxis()->SetLabelOffset(0.02);
   __1->GetXaxis()->SetLabelSize(0.05);
   __1->GetXaxis()->SetTitleSize(0.06);
   __1->GetXaxis()->SetTitleFont(132);
   __1->GetYaxis()->SetLabelFont(132);
   __1->GetYaxis()->SetLabelSize(0.05);
   __1->GetYaxis()->SetTitleSize(0.06);
   __1->GetYaxis()->SetTitleOffset(0);
   __1->GetYaxis()->SetTitleFont(132);
   __1->GetZaxis()->SetLabelFont(132);
   __1->GetZaxis()->SetLabelSize(0.05);
   __1->GetZaxis()->SetTitleSize(0.06);
   __1->GetZaxis()->SetTitleFont(132);
   __1->Draw("AH");
   TGaxis *gaxis = new TGaxis(0.0252934,0.5,0.2023472,0.5,25.2934,202.3472,6,"");
   gaxis->SetLabelOffset(0.02);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.2);
   gaxis->SetTitleSize(0.05);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("#it{#sigma(pp#rightarrow t#bar{t}#rightarrow#muebX)} [fb]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   TPave *pave = new TPave(0.101076,0.61,0.151858,1.39,0,"br");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#33cc33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.107401,0.61,0.145533,1.39,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   TLine *line = new TLine(0.126467,0.61,0.126467,1.39);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph0_fx3001[2] = {
   0.126467,
   0.126467};
   Double_t Graph0_fy3001[2] = {
   1.3,
   1.3};
   Double_t Graph0_felx3001[2] = {
   0,
   0.02539098};
   Double_t Graph0_fely3001[2] = {
   0,
   0};
   Double_t Graph0_fehx3001[2] = {
   0.02539098,
   0};
   Double_t Graph0_fehy3001[2] = {
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0.09599783,0.1569362);
   Graph_Graph3001->SetMinimum(1.2);
   Graph_Graph3001->SetMaximum(2.4);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(0);
   Graph_Graph3001->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("lp");
   
   Double_t Graph1_fx3002[2] = {
   0.126467,
   0.126467};
   Double_t Graph1_fy3002[2] = {
   1.3,
   1.3};
   Double_t Graph1_felx3002[2] = {
   0,
   0.019066};
   Double_t Graph1_fely3002[2] = {
   0,
   0};
   Double_t Graph1_fehx3002[2] = {
   0.019066,
   0};
   Double_t Graph1_fehy3002[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0.1035878,0.1493462);
   Graph_Graph3002->SetMinimum(1.2);
   Graph_Graph3002->SetMaximum(2.4);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(0);
   Graph_Graph3002->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("lp");
   
   Double_t Graph2_fx3003[2] = {
   0.08309331,
   0.08309331};
   Double_t Graph2_fy3003[2] = {
   1,
   1};
   Double_t Graph2_felx3003[2] = {
   0,
   0.01720508};
   Double_t Graph2_fely3003[2] = {
   0,
   0};
   Double_t Graph2_fehx3003[2] = {
   0.01787883,
   0};
   Double_t Graph2_fehy3003[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0.06237984,0.1044805);
   Graph_Graph3003->SetMinimum(0.9);
   Graph_Graph3003->SetMaximum(2.1);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(0);
   Graph_Graph3003->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("lp");
   
   Double_t Graph3_fx3004[2] = {
   0.08309331,
   0.08309331};
   Double_t Graph3_fy3004[2] = {
   1,
   1};
   Double_t Graph3_felx3004[2] = {
   0,
   0.009932021};
   Double_t Graph3_fely3004[2] = {
   0,
   0};
   Double_t Graph3_fehx3004[2] = {
   0.00985905,
   0};
   Double_t Graph3_fehy3004[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0.07118218,0.09493147);
   Graph_Graph3004->SetMinimum(0.9);
   Graph_Graph3004->SetMaximum(2.1);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetLineWidth(2);
   Graph_Graph3004->SetMarkerStyle(0);
   Graph_Graph3004->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3004->GetYaxis()->SetTitleFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("lp");
   
   Double_t Graph4_fx3005[2] = {
   0.0754066,
   0.0754066};
   Double_t Graph4_fy3005[2] = {
   0.7,
   0.7};
   Double_t Graph4_felx3005[2] = {
   0,
   0.01447556};
   Double_t Graph4_fely3005[2] = {
   0,
   0};
   Double_t Graph4_fehx3005[2] = {
   0.01340256,
   0};
   Double_t Graph4_fehy3005[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0.05814323,0.09159698);
   Graph_Graph3005->SetMinimum(0.6);
   Graph_Graph3005->SetMaximum(1.8);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(0);
   Graph_Graph3005->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("lp");
   
   Double_t Graph5_fx3006[2] = {
   0.0754066,
   0.0754066};
   Double_t Graph5_fy3006[2] = {
   0.7,
   0.7};
   Double_t Graph5_felx3006[2] = {
   0,
   0.007921416};
   Double_t Graph5_fely3006[2] = {
   0,
   0};
   Double_t Graph5_fehx3006[2] = {
   0.006560837,
   0};
   Double_t Graph5_fehy3006[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0.06603696,0.08341567);
   Graph_Graph3006->SetMinimum(0.6);
   Graph_Graph3006->SetMaximum(1.8);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetLineWidth(2);
   Graph_Graph3006->SetMarkerStyle(0);
   Graph_Graph3006->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3006->GetYaxis()->SetTitleFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("lp");
   upperPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: lowerPad
   TPad *lowerPad = new TPad("lowerPad", "lowerPad",0.01,0.01,0.99,0.99);
   lowerPad->Draw();
   lowerPad->cd();
   lowerPad->Range(-12.05525,-0.06,22.8875,2.94);
   lowerPad->SetFillColor(0);
   lowerPad->SetFillStyle(4000);
   lowerPad->SetBorderMode(0);
   lowerPad->SetBorderSize(0);
   lowerPad->SetTickx(1);
   lowerPad->SetTicky(1);
   lowerPad->SetLeftMargin(0.345);
   lowerPad->SetRightMargin(0.01);
   lowerPad->SetTopMargin(0.48);
   lowerPad->SetBottomMargin(0.02);
   lowerPad->SetFrameLineWidth(2);
   lowerPad->SetFrameBorderMode(0);
   lowerPad->SetFrameLineWidth(0);
   lowerPad->SetFrameBorderMode(0);
   
   TH1D *__2 = new TH1D("__2","",1,0,22.53808);
   __2->SetMinimum(0);
   __2->SetMaximum(1.5);
   __2->SetStats(0);
   __2->SetLineWidth(0);
   __2->SetMarkerStyle(0);
   __2->GetXaxis()->SetNdivisions(1005);
   __2->GetXaxis()->SetLabelFont(132);
   __2->GetXaxis()->SetLabelOffset(0.02);
   __2->GetXaxis()->SetLabelSize(0.05);
   __2->GetXaxis()->SetTitleSize(0.06);
   __2->GetXaxis()->SetTitleFont(132);
   __2->GetYaxis()->SetLabelFont(132);
   __2->GetYaxis()->SetLabelSize(0.05);
   __2->GetYaxis()->SetTitleSize(0.06);
   __2->GetYaxis()->SetTitleOffset(0);
   __2->GetYaxis()->SetTitleFont(132);
   __2->GetZaxis()->SetLabelFont(132);
   __2->GetZaxis()->SetLabelSize(0.05);
   __2->GetZaxis()->SetTitleSize(0.06);
   __2->GetZaxis()->SetTitleFont(132);
   __2->Draw("AH");
   gaxis = new TGaxis(2.372429,0.4,18.97943,0.4,2372.429,18979.43,6,"");
   gaxis->SetLabelOffset(0.02);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.1);
   gaxis->SetTitleSize(0.05);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("#it{#sigma(pp#rightarrowt#bar{t})} [fb]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   pave = new TPave(9.480591,0.51,14.2437,1.29,0,"br");

   ci = TColor::GetColor("#33cc33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(10.07386,0.51,13.65043,1.29,0,"br");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   line = new TLine(11.86215,0.51,11.86215,1.29);

   ci = TColor::GetColor("#ffcc00");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t Graph0_fx3007[2] = {
   11.86215,
   11.86215};
   Double_t Graph0_fy3007[2] = {
   1.2,
   1.2};
   Double_t Graph0_felx3007[2] = {
   0,
   2.387821};
   Double_t Graph0_fely3007[2] = {
   0,
   0};
   Double_t Graph0_fehx3007[2] = {
   2.387821,
   0};
   Double_t Graph0_fehy3007[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,8.996761,14.72753);
   Graph_Graph3007->SetMinimum(1.1);
   Graph_Graph3007->SetMaximum(2.3);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetLineWidth(2);
   Graph_Graph3007->SetMarkerStyle(0);
   Graph_Graph3007->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3007->GetYaxis()->SetTitleFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("lp");
   
   Double_t Graph1_fx3008[2] = {
   11.86215,
   11.86215};
   Double_t Graph1_fy3008[2] = {
   1.2,
   1.2};
   Double_t Graph1_felx3008[2] = {
   0,
   1.788285};
   Double_t Graph1_fely3008[2] = {
   0,
   0};
   Double_t Graph1_fehx3008[2] = {
   1.788285,
   0};
   Double_t Graph1_fehy3008[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,9.716203,14.00809);
   Graph_Graph3008->SetMinimum(1.1);
   Graph_Graph3008->SetMaximum(2.3);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetLineWidth(2);
   Graph_Graph3008->SetMarkerStyle(0);
   Graph_Graph3008->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3008->GetYaxis()->SetTitleFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("lp");
   
   Double_t Graph2_fx3009[2] = {
   7.288938,
   7.288938};
   Double_t Graph2_fy3009[2] = {
   1,
   1};
   Double_t Graph2_felx3009[2] = {
   0,
   1.467986};
   Double_t Graph2_fely3009[2] = {
   0,
   0};
   Double_t Graph2_fehx3009[2] = {
   1.395832,
   0};
   Double_t Graph2_fehy3009[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,5.53457,8.971152);
   Graph_Graph3009->SetMinimum(0.9);
   Graph_Graph3009->SetMaximum(2.1);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(0);
   Graph_Graph3009->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("lp");
   
   Double_t Graph3_fx3010[2] = {
   7.288938,
   7.288938};
   Double_t Graph3_fy3010[2] = {
   1,
   1};
   Double_t Graph3_felx3010[2] = {
   0,
   0.825652};
   Double_t Graph3_fely3010[2] = {
   0,
   0};
   Double_t Graph3_fehx3010[2] = {
   0.7874636,
   0};
   Double_t Graph3_fehy3010[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,6.301974,8.237713);
   Graph_Graph3010->SetMinimum(0.9);
   Graph_Graph3010->SetMaximum(2.1);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetLineWidth(2);
   Graph_Graph3010->SetMarkerStyle(0);
   Graph_Graph3010->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3010->GetYaxis()->SetTitleFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("lp");
   
   Double_t Graph4_fx3011[2] = {
   7.072375,
   7.072375};
   Double_t Graph4_fy3011[2] = {
   0.8,
   0.8};
   Double_t Graph4_felx3011[2] = {
   0,
   1.309709};
   Double_t Graph4_fely3011[2] = {
   0,
   0};
   Double_t Graph4_fehx3011[2] = {
   1.187838,
   0};
   Double_t Graph4_fehy3011[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,5.512912,8.509968);
   Graph_Graph3011->SetMinimum(0.7);
   Graph_Graph3011->SetMaximum(1.9);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetLineWidth(2);
   Graph_Graph3011->SetMarkerStyle(0);
   Graph_Graph3011->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3011->GetYaxis()->SetTitleFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("lp");
   
   Double_t Graph5_fx3012[2] = {
   7.072375,
   7.072375};
   Double_t Graph5_fy3012[2] = {
   0.8,
   0.8};
   Double_t Graph5_felx3012[2] = {
   0,
   0.6785579};
   Double_t Graph5_fely3012[2] = {
   0,
   0};
   Double_t Graph5_fehx3012[2] = {
   0.5251859,
   0};
   Double_t Graph5_fehy3012[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,6.273443,7.717935);
   Graph_Graph3012->SetMinimum(0.7);
   Graph_Graph3012->SetMaximum(1.9);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetLineWidth(2);
   Graph_Graph3012->SetMarkerStyle(0);
   Graph_Graph3012->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3012->GetYaxis()->SetTitleFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("lp");
   
   Double_t Graph6_fx3013[2] = {
   6.848,
   6.848};
   Double_t Graph6_fy3013[2] = {
   0.6,
   0.6};
   Double_t Graph6_felx3013[2] = {
   0,
   1.398};
   Double_t Graph6_fely3013[2] = {
   0,
   0};
   Double_t Graph6_fehx3013[2] = {
   1.398,
   0};
   Double_t Graph6_fehy3013[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph6_fx3013,Graph6_fy3013,Graph6_felx3013,Graph6_fehx3013,Graph6_fely3013,Graph6_fehy3013);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,5.1704,8.5256);
   Graph_Graph3013->SetMinimum(0.5);
   Graph_Graph3013->SetMaximum(1.7);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetLineWidth(2);
   Graph_Graph3013->SetMarkerStyle(0);
   Graph_Graph3013->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3013->GetYaxis()->SetTitleFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("lp");
   
   Double_t Graph7_fx3014[2] = {
   6.848,
   6.848};
   Double_t Graph7_fy3014[2] = {
   0.6,
   0.6};
   Double_t Graph7_felx3014[2] = {
   0,
   0.755};
   Double_t Graph7_fely3014[2] = {
   0,
   0};
   Double_t Graph7_fehx3014[2] = {
   0.755,
   0};
   Double_t Graph7_fehy3014[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,Graph7_fx3014,Graph7_fy3014,Graph7_felx3014,Graph7_fehx3014,Graph7_fely3014,Graph7_fehy3014);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,5.942,7.754);
   Graph_Graph3014->SetMinimum(0.5);
   Graph_Graph3014->SetMaximum(1.7);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetLineWidth(2);
   Graph_Graph3014->SetMarkerStyle(0);
   Graph_Graph3014->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3014->GetYaxis()->SetTitleFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("lp");
   lowerPad->Modified();
   canvas->cd();
  
// ------------>Primitives in pad: rightPad
   TPad *rightPad = new TPad("rightPad", "rightPad",0.01,0.01,0.99,0.99);
   rightPad->Draw();
   rightPad->cd();
   rightPad->Range(-0.0289855,-0.02083333,2.869565,1.020833);
   rightPad->SetFillColor(0);
   rightPad->SetFillStyle(4000);
   rightPad->SetBorderMode(0);
   rightPad->SetBorderSize(0);
   rightPad->SetTickx(1);
   rightPad->SetTicky(1);
   rightPad->SetLeftMargin(0.01);
   rightPad->SetRightMargin(0.645);
   rightPad->SetTopMargin(0.02);
   rightPad->SetBottomMargin(0.02);
   rightPad->SetFrameLineWidth(2);
   rightPad->SetFrameBorderMode(0);
   rightPad->SetFrameLineWidth(0);
   rightPad->SetFrameBorderMode(0);
   
   TH1D *__3 = new TH1D("__3","",1,0,1);
   __3->SetMinimum(0);
   __3->SetMaximum(1);
   __3->SetStats(0);
   __3->SetLineWidth(0);
   __3->SetMarkerStyle(0);
   __3->GetXaxis()->SetNdivisions(1005);
   __3->GetXaxis()->SetLabelFont(132);
   __3->GetXaxis()->SetLabelOffset(0.02);
   __3->GetXaxis()->SetLabelSize(0.05);
   __3->GetXaxis()->SetTitleSize(0.06);
   __3->GetXaxis()->SetTitleFont(132);
   __3->GetYaxis()->SetLabelFont(132);
   __3->GetYaxis()->SetLabelSize(0.05);
   __3->GetYaxis()->SetTitleSize(0.06);
   __3->GetYaxis()->SetTitleOffset(0);
   __3->GetYaxis()->SetTitleFont(132);
   __3->GetZaxis()->SetLabelFont(132);
   __3->GetZaxis()->SetLabelSize(0.05);
   __3->GetZaxis()->SetTitleSize(0.06);
   __3->GetZaxis()->SetTitleFont(132);
   __3->Draw("AH");
   
   TPaveText *pt = new TPaveText(0.06,0.78,0.34,0.96,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("#sqrt{s} = 13 TeV");
   pt->Draw();
   pave = new TPave(0.0514,0.6958,0.13075,0.7458,0,"brNDC");
   pave->SetName("");

   ci = TColor::GetColor("#33cc33");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   pave = new TPave(0.0712375,0.6958,0.1109125,0.7458,0,"brNDC");
   pave->SetName("");

   ci = TColor::GetColor("#ffcc00");
   pave->SetFillColor(ci);
   pave->SetLineWidth(2);
   pave->Draw();
   
   Double_t Graph0_fx3015[1] = {
   0.235};
   Double_t Graph0_fy3015[1] = {
   0.73};
   Double_t Graph0_felx3015[1] = {
   0.115};
   Double_t Graph0_fely3015[1] = {
   0};
   Double_t Graph0_fehx3015[1] = {
   0.115};
   Double_t Graph0_fehy3015[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0.097,0.373);
   Graph_Graph3015->SetMinimum(0.63);
   Graph_Graph3015->SetMaximum(1.83);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetLineWidth(2);
   Graph_Graph3015->SetMarkerStyle(0);
   Graph_Graph3015->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3015->GetYaxis()->SetTitleFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("lp");
   
   Double_t Graph1_fx3016[1] = {
   0.235};
   Double_t Graph1_fy3016[1] = {
   0.73};
   Double_t Graph1_felx3016[1] = {
   0.0575};
   Double_t Graph1_fely3016[1] = {
   0};
   Double_t Graph1_fehx3016[1] = {
   0.0575};
   Double_t Graph1_fehy3016[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph1_fx3016,Graph1_fy3016,Graph1_felx3016,Graph1_fehx3016,Graph1_fely3016,Graph1_fehy3016);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0.166,0.304);
   Graph_Graph3016->SetMinimum(0.63);
   Graph_Graph3016->SetMaximum(1.83);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetLineWidth(2);
   Graph_Graph3016->SetMarkerStyle(0);
   Graph_Graph3016->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3016->GetYaxis()->SetTitleFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("lp");
   
   Double_t Graph2_fx3017[1] = {
   0.235};
   Double_t Graph2_fy3017[1] = {
   0.67};
   Double_t Graph2_felx3017[1] = {
   0.115};
   Double_t Graph2_fely3017[1] = {
   0};
   Double_t Graph2_fehx3017[1] = {
   0.115};
   Double_t Graph2_fehy3017[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph2_fx3017,Graph2_fy3017,Graph2_felx3017,Graph2_fehx3017,Graph2_fely3017,Graph2_fehy3017);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0.097,0.373);
   Graph_Graph3017->SetMinimum(0.57);
   Graph_Graph3017->SetMaximum(1.77);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetLineWidth(2);
   Graph_Graph3017->SetMarkerStyle(0);
   Graph_Graph3017->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3017->GetYaxis()->SetTitleFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("lp");
   
   Double_t Graph3_fx3018[1] = {
   0.235};
   Double_t Graph3_fy3018[1] = {
   0.67};
   Double_t Graph3_felx3018[1] = {
   0.0575};
   Double_t Graph3_fely3018[1] = {
   0};
   Double_t Graph3_fehx3018[1] = {
   0.0575};
   Double_t Graph3_fehy3018[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph3_fx3018,Graph3_fy3018,Graph3_felx3018,Graph3_fehx3018,Graph3_fely3018,Graph3_fehy3018);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0.166,0.304);
   Graph_Graph3018->SetMinimum(0.57);
   Graph_Graph3018->SetMaximum(1.77);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetLineWidth(2);
   Graph_Graph3018->SetMarkerStyle(0);
   Graph_Graph3018->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3018->GetYaxis()->SetTitleFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("lp");
   
   Double_t Graph4_fx3019[1] = {
   0.235};
   Double_t Graph4_fy3019[1] = {
   0.61};
   Double_t Graph4_felx3019[1] = {
   0.115};
   Double_t Graph4_fely3019[1] = {
   0};
   Double_t Graph4_fehx3019[1] = {
   0.115};
   Double_t Graph4_fehy3019[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph4_fx3019,Graph4_fy3019,Graph4_felx3019,Graph4_fehx3019,Graph4_fely3019,Graph4_fehy3019);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0.097,0.373);
   Graph_Graph3019->SetMinimum(0.51);
   Graph_Graph3019->SetMaximum(1.71);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetLineWidth(2);
   Graph_Graph3019->SetMarkerStyle(0);
   Graph_Graph3019->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3019->GetYaxis()->SetTitleFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("lp");
   
   Double_t Graph5_fx3020[1] = {
   0.235};
   Double_t Graph5_fy3020[1] = {
   0.61};
   Double_t Graph5_felx3020[1] = {
   0.0575};
   Double_t Graph5_fely3020[1] = {
   0};
   Double_t Graph5_fehx3020[1] = {
   0.0575};
   Double_t Graph5_fehy3020[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph5_fx3020,Graph5_fy3020,Graph5_felx3020,Graph5_fehx3020,Graph5_fely3020,Graph5_fehy3020);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(25);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0.166,0.304);
   Graph_Graph3020->SetMinimum(0.51);
   Graph_Graph3020->SetMaximum(1.71);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetLineWidth(2);
   Graph_Graph3020->SetMarkerStyle(0);
   Graph_Graph3020->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3020->GetYaxis()->SetTitleFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("lp");
   
   Double_t Graph6_fx3021[1] = {
   0.235};
   Double_t Graph6_fy3021[1] = {
   0.55};
   Double_t Graph6_felx3021[1] = {
   0.115};
   Double_t Graph6_fely3021[1] = {
   0};
   Double_t Graph6_fehx3021[1] = {
   0.115};
   Double_t Graph6_fehy3021[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph6_fx3021,Graph6_fy3021,Graph6_felx3021,Graph6_fehx3021,Graph6_fely3021,Graph6_fehy3021);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0.097,0.373);
   Graph_Graph3021->SetMinimum(0.45);
   Graph_Graph3021->SetMaximum(1.65);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetLineWidth(2);
   Graph_Graph3021->SetMarkerStyle(0);
   Graph_Graph3021->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3021->GetYaxis()->SetTitleFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("lp");
   
   Double_t Graph7_fx3022[1] = {
   0.235};
   Double_t Graph7_fy3022[1] = {
   0.55};
   Double_t Graph7_felx3022[1] = {
   0.0575};
   Double_t Graph7_fely3022[1] = {
   0};
   Double_t Graph7_fehx3022[1] = {
   0.0575};
   Double_t Graph7_fehy3022[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph7_fx3022,Graph7_fy3022,Graph7_felx3022,Graph7_fehx3022,Graph7_fely3022,Graph7_fehy3022);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(22);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0.166,0.304);
   Graph_Graph3022->SetMinimum(0.45);
   Graph_Graph3022->SetMaximum(1.65);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetLineWidth(2);
   Graph_Graph3022->SetMarkerStyle(0);
   Graph_Graph3022->GetXaxis()->SetNdivisions(1005);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.02);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3022->GetYaxis()->SetTitleFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("lp");
   
   pt = new TPaveText(0.16075,0.6908,0.38075,0.7508,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("data");
   pt->Draw();
   
   pt = new TPaveText(0.16075,0.6332,0.38075,0.6932,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("POWHEG");
   pt->Draw();
   
   pt = new TPaveText(0.16075,0.5756,0.38075,0.6356,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("aMC@NLO");
   pt->Draw();
   
   pt = new TPaveText(0.16075,0.518,0.38075,0.578,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("MCFM");
   pt->Draw();
   rightPad->Modified();
   canvas->cd();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> summary_root.py <==
from ROOT import *
from math import sqrt

def Format(p):
    p.SetShadowColor(0)
    p.SetBorderSize(0)

class error:
    def __init__(self, err):
        self.errhi = err
        self.errlo = err
    def __init__(self,errhi, errlo):
        self.errhi = errhi
        self.errlo = errlo

class errors:
    def __init__(self, errs, errortype = "data"):
        self.errs = []
        self.errortype = errortype
        if self.errortype=="data":
            for err in errs:
                self.errs+= [error(err,err)]
        else:
            for i in range(len(errs)/2):
                self.errs+= [error(errs[i*2], errs[i*2+1])]
    def get_inner(self):
        if self.errortype == "data":
            return self.errs[0]
        elif self.errortype == "theory":
            return self.errs[0]
    def get_tot(self):
        if self.errortype == "data":
            sumsqup = 0.0
            sumsqlo = 0.0
            for err in self.errs:
                sumsqup += pow(err.errhi,2)
                sumsqlo += pow(err.errlo,2)
            return error(sqrt(sumsqup), sqrt(sumsqlo))
        elif self.errortype == "theory":
            #delta_scale + sqrt(delta_pdf**2 + delta_alphas**2 + delta_mt**2)
            errorlo = self.errs[0].errlo + sqrt(self.errs[1].errlo**2 + self.errs[2].errlo**2)
            errorhi = self.errs[0].errhi + sqrt(self.errs[1].errhi**2 + self.errs[2].errhi**2)
            return error(errorhi, errorlo)
            
class points:
  
  # Constructor.
  def __init__(self, yminIn, ymaxIn):
      self.xs = []
      self.ys = []
      self.errs = []
      self.latexs = []
      self.styles = []
      self.colors = []
      self.sizes = []
      self.graphs = []
      self.ymin = 0.0
      self.xmin = 0.0
      self.xmax = 0.0
      self.ymax = 0.0
      self.ymin = yminIn
      self.ymax = ymaxIn
      self.xmin = 1000
      self.xmax = -1000
      self.labels = []

  def Add(self, latex, style, color, size, x, errs):
      self.xs += [x]
      self.latexs += [latex]
      self.errs   += [errs ]
      self.styles += [style]
      self.colors += [color]
      self.sizes  += [size ]
      self.labels += [0.0]

  def CreateGraphs(self):
      for i in range(len(self.xs)):
          y = self.ymin + (len(self.xs) - i - 1) * (self.ymax - self.ymin)/ (len(self.xs) - 1)
          self.ys += [y]
          if self.xs[i] + self.errs[i].get_tot().errhi > self.xmax:
              self.xmax = self.xs[i] + self.errs[i].get_tot().errhi
          if self.xs[i] - self.errs[i].get_tot().errlo < self.xmin:
              self.xmin = self.xs[i] - self.errs[i].get_tot().errlo
          graph_inner = TGraphAsymmErrors(2)
          graph_outer = TGraphAsymmErrors(2)
          graph_inner.SetPoint(0, self.xs[i], y)
          graph_inner.SetPointEXhigh(0, self.errs[i].get_inner().errhi)
          graph_outer.SetPoint(0, self.xs[i], y)
          graph_outer.SetPointEXhigh(0, self.errs[i].get_tot().errhi)
          graph_inner.SetPoint(1, self.xs[i], y)
          graph_inner.SetPointEXlow(1, self.errs[i].get_inner().errlo)
          graph_outer.SetPoint(1, self.xs[i], y)
          graph_outer.SetPointEXlow(1, self.errs[i].get_tot().errlo)
          
          graph_outer.SetMarkerStyle(self.styles[i])
          graph_outer.SetLineColor(1)
          graph_inner.SetMarkerColor(self.colors[i])
          graph_inner.SetMarkerSize(self.sizes[i])
          graph_inner.SetMarkerStyle(self.styles[i])
          
          self.graphs += [[graph_inner, graph_outer]]
          
  def Draw(self, x, pre = "", post = ""):
      for i in range(len(self.xs)):
          self.graphs[i][1].Draw("LPSAME")
          self.graphs[i][0].Draw("LPSAME")
          text = TText(x, self.ys[i] + 0.2, self.latexs[i])
          text.SetTextSize(2)
          text.Draw()
  def DrawLabel(self, i, x1, x2, y):
      gl_inner = TGraphAsymmErrors(1)
      gl_outer = TGraphAsymmErrors(1)
      gl_outer.SetPoint(0, x1 + (x2-x1)*0.5, y)
      gl_outer.SetPointEXhigh(0, (x2 -x1)*0.5)
      gl_outer.SetPointEXlow(0, (x2 -x1)*0.5)
      gl_inner.SetPoint(0, x1 + (x2-x1)*0.5, y)
      gl_inner.SetPointEXhigh(0, (x2 -x1)*0.25)
      gl_inner.SetPointEXlow(0, (x2 -x1)*0.25)
      gl_inner.SetMarkerStyle(self.graphs[i][0].GetMarkerStyle())
      gl_inner.SetMarkerColor(self.graphs[i][0].GetMarkerColor())
      gl_inner.SetMarkerStyle(self.graphs[i][0].GetMarkerStyle())
      gl_outer.SetMarkerStyle(self.graphs[i][0].GetMarkerStyle())
      gl_outer.SetMarkerColor(self.graphs[i][0].GetMarkerColor())
      gl_outer.SetMarkerStyle(self.graphs[i][0].GetMarkerStyle())
      gl_outer.SetLineColor(self.graphs[i][1].GetLineColor())
      gl_inner.SetLineColor(self.graphs[i][0].GetLineColor())
      gl_outer.Draw("LPSAME")
      gl_inner.Draw("LPSAME")

      self.labels += [[gl_outer, gl_inner]]
            
class bar:
    def __init__(self, ccolor, ecolor, min, max, width, x, low, high) :
        self.center = TLine(x, min, x, max)
        self.center.SetLineColor(ccolor)
        self.center.SetLineWidth(int(width))
        self.ccolor = ccolor
        self.ecolor = ecolor
        self.errorhi   = TPave(x - high, min, x + high, max)
        self.errorhi.SetFillColor(ecolor)
        self.errorlo   = TPave(x - low, min, x + low, max)
        self.errorlo.SetFillColor(ccolor)
        Format(self.errorlo)
        Format(self.errorhi)
        self.lcenter = TLine()
        self.lcenter.SetLineColor(ccolor)
        self.lcenter.SetLineWidth(int(width))
        self.lerror  = TPave()
        Format(self.lerror)
        self.lerror.SetFillColor(ecolor)
  
    def Draw(self) :
        self.errorhi.Draw()
        self.errorlo.Draw()
        self.center.Draw()
    def DrawLabel(self, x1, y1 , x2 , y2) :
        self.errorhi_label   = TPave()
        self.errorhi_label.SetX1NDC(x1)
        self.errorhi_label.SetY1NDC(y1)
        self.errorhi_label.SetX2NDC(x2)
        self.errorhi_label.SetY2NDC(y2)
        self.errorhi_label.SetFillColor(self.ecolor)
        self.errorlo_label   = TPave()
        self.errorlo_label.SetX1NDC(x1 + (x2 - x1)*0.25)
        self.errorlo_label.SetY1NDC(y1)
        self.errorlo_label.SetX2NDC(x1 + (x2-x1)*0.75)
        self.errorlo_label.SetY2NDC(y2)
        self.errorlo_label.SetFillColor(self.ccolor)
        Format(self.errorlo_label)
        Format(self.errorhi_label)
        self.errorhi_label.Draw()
        self.errorlo_label.Draw()

font = 132
gStyle.SetOptStat(0)
gStyle.SetTextFont(font)
gStyle.SetLabelFont(font, "XYZ")
gStyle.SetLabelFont(font, "")
gStyle.SetTitleFont(font, "XYZ")
gStyle.SetTitleFont(font, "")
gStyle.SetFrameLineColor(0)
gStyle.SetFrameLineWidth(0)
gStyle.SetFrameBorderSize(0)
gStyle.SetFrameBorderMode(0)
gStyle.SetPadBorderMode(0)
gStyle.SetCanvasBorderMode(1)
gStyle.SetCanvasBorderSize(1)
gStyle.SetEndErrorSize(7)
gStyle.SetHistLineWidth(0)

class measurement:
    def __init__(self, name, data, powheg, mcatnlo, y, h = 0.4):
        self.points = points(y - h, y+h )
        self.points.Add("data", 20, 1, 1, data[0], errors(data[1:], errortype = "data"))
        self.points.Add("powheg", 24, 1, 1, powheg[0], errors(powheg[1:], errortype="theory"))
        self.points.Add("mcatnlo", 25, 1, 1, mcatnlo[0], errors(mcatnlo[1:], errortype="theory"))
        self.data = bar(orange, yellow, y-(h*1.3), y+(h*1.3), 1.0, data[0], data[1],sqrt(pow(data[1],2) + pow(data[2],2) + pow(data[3],2)))
        self.text = TLatex(1.3, y, name)
        self.text.SetTextSize(0.04)

    def Draw(self):
        if len(self.points.graphs) == 0:
            self.points.CreateGraphs()
        self.data.Draw()
        self.points.Draw(0.8)
        #self.text.Draw()
class tot_measurement:
    def __init__(self, name, data, powheg, mcatnlo, mcfm, y, h = 0.4):
        self.points = points(y - h, y+h )
        self.points.Add("data", 20, 1, 1, data[0], errors(data[1:], errortype = "data"))
        self.points.Add("powheg", 24, 1, 1, powheg[0], errors(powheg[1:], errortype="theory"))
        self.points.Add("mcatnlo", 25, 1, 1, mcatnlo[0], errors(mcatnlo[1:], errortype="theory"))
        self.points.Add("mcfm", 22, 1, 1, mcfm[0], errors(mcfm[1:], errortype = "theory"))
        self.data = bar(orange, yellow, y-(h*1.3), y+(h*1.3), 1.0, data[0], data[1],sqrt(pow(data[1],2) + pow(data[2],2) + pow(data[3],2)))
        self.text = TLatex(1.3, y, name)
        self.text.SetTextSize(0.04)

    def Draw(self):
        if len(self.points.graphs) == 0:
            self.points.CreateGraphs()
        self.data.Draw()
        self.points.Draw(0.8)
        #self.text.Draw()
        

from Style import *
SetLHCbStyle()
gStyle.SetEndErrorSize(6)

# Set the margins.
xmargin = 0.01
ymargin = 0.02
gStyle.SetPadTopMargin(ymargin)
gStyle.SetPadBottomMargin(ymargin)
gStyle.SetPadLeftMargin(xmargin)
gStyle.SetPadRightMargin(xmargin)
gStyle.SetPadBorderSize(0)

#rwz

yellow = 416-3
orange = 800
min = 3.0
max = 13.0
width = 1.0


xsec_data = [ 0.1014, 0.015288, 0.012916, 0.003955]
xsec_data = [ 0.126467, 0.019066, 0.016027, 0.004932]

xsec_powheg = [ 0.072878, 0.008647, 0.008711, 0.003618, 0.002075, 0.006032,0.006032]
xsec_mcatnlo = [ 0.065731, 0.005719, 0.006905, 0.001852, 0.000709, 0.005669, 0.005669]

# tau correction
tau_powheg  = 1.14017
tau_mcatnlo = 1.1472

xsec_powheg  = [ a * tau_powheg for a in xsec_powheg ]
xsec_mcatnlo = [ a * tau_mcatnlo for a in xsec_mcatnlo ]

#toppp_xsec    = 829.0
#powheg_xsec   = 739.8
#amcatnlo_xsec = 671.3

#xsec_powheg  = [ a * 821.315 /  739.806 for a in xsec_powheg ]
#xsec_mcatnlo = [ a *  821.315 / 676.6 for a in xsec_mcatnlo ]

xsec_tot_powheg = [ 14.334194, 1.548601, 1.623701, 0.0707345, 0.411451, 1.194306, 1.194306]
xsec_tot_mcatnlo = [ 14.004703, 1.039972, 1.343679, 0.429087, 0.155994, 1.240043, 1.24003]
xsec_tot_mcfm    = [ 6.51, 0.89, 0.89, 0.00, 0.00, 0.59, 0.59  ]
xsec_tot_data = [ 21.607564, 3.257463, 2.75211, 0.842695, 0.314904]
xsec_tot_data = [ 26.947036, 4.062418, 3.414949, 1.050934, 0.392720]
xsec_tot_data    = [ a / 2.0 for a in xsec_tot_data ]
xsec_tot_powheg  = [ a / 2.0 for a in xsec_tot_powheg ]
xsec_tot_mcatnlo = [ a /  2.0 for a in xsec_tot_mcatnlo ]

xsec_tot_data = [ a / tau_mcatnlo for a in xsec_tot_data ]

#xsec_tot_powheg  = [ a * 821.315 /  739.806 for a in xsec_tot_powheg ]
#xsec_tot_mcatnlo = [ a *  821.315 / 676.6 for a in xsec_tot_mcatnlo ]

fid_xsec = measurement("#it{#sigma}(#it{t#bar{t}#rightarrow#mu ebX}})", xsec_data, xsec_powheg, xsec_mcatnlo, 1.0, h = 0.3)
tot_xsec = tot_measurement("#it{#sigma}(#it{t#bar{t}})", xsec_tot_data, xsec_tot_powheg, xsec_tot_mcatnlo, xsec_tot_mcfm, 0.9, h = 0.3)
tot_xsec.points.CreateGraphs()

# Create the canvas.
canvas = TCanvas("canvas", "canvas", 700, 500)

x0 = 0.01
x1 = 0.355
x2 = 0.99
y0 = 0.01
y1 = 0.52
y2 = 0.99
bm = 0.02

upperPad = TPad("upperPad", "upperPad", x0, y0, x2, y2)
lowerPad = ROOT.TPad("lowerPad", "lowerPad", x0, y0, x2, y2)
rightPad = ROOT.TPad("rightPad", "rightPad", x0, y0, x2, y2)


upperPad.SetBorderSize(0)
lowerPad.SetBorderSize(0)
upperPad.SetBorderMode(0)
lowerPad.SetBorderMode(0)
rightPad.SetBorderMode(0)
rightPad.SetBorderSize(0)

upperPad.SetLineColor(10)
rightPad.SetLineColor(10)

upperPad.SetBottomMargin(y1 - y0)
lowerPad.SetTopMargin(y2 - (y1 - y0))
#upperPad.SetLeftMargin(x1 - x0)
#upperPad.SetRightMargin(x2 - (x1 - x0))
#lowerPad.SetRightMargin(x2 - (x1 - x0))
lowerPad.SetBottomMargin(bm)
lowerPad.SetFillStyle(0)
#rightPad.SetLeftMargin(x1 - x0)
rightPad.SetRightMargin(x2 - (x1 - x0))
upperPad.SetLeftMargin(x1 - x0)
lowerPad.SetLeftMargin(x1 - x0)
rightPad.SetBottomMargin(bm)
rightPad.SetFillStyle(0)

upperPad.Draw("epl")
lowerPad.Draw("epl")
rightPad.Draw("epl")

upperPad.cd()

# Draw the histogram.
hist = TH1D("", "", 1, fid_xsec.points.xs[0]*0.0, fid_xsec.points.xs[0]*1.9)
hist.SetMinimum(0)
hist.SetMaximum(1.5)
hist.Draw("AH")
hist.SetLineWidth(0)

# Draw the axis.
axis2 = TGaxis(fid_xsec.points.xs[0]*0.2, 0.5, fid_xsec.points.xs[0]*1.6, 0.5, fid_xsec.points.xs[0]*0.2*1000, fid_xsec.points.xs[0]*1.6*1000, 6, "")
axis2.SetLabelOffset(0.02)
axis2.SetTitleOffset(1.2)
axis2.SetLabelFont(132)
axis2.SetTitleFont(132)
#axis2.SetTitleSize(8)
axis2.SetLabelSize(0.04)
axis2.SetTitleSize(0.05)
axis2.SetTitle("#sigma(pp#rightarrow t#bar{t}#rightarrow#muebX) [fb]")
axis2.Draw()

fid_xsec.Draw()
'''
# Draw the kinematic label.
x = 0.75
xwidth = 0.12
ywidth = 0.1
kin = TPaveText(x - xwidth, y - ywidth, x + xwidth, y + ywidth, "NDC")
kin.AddText("p_{T}^{l} > 20 GeV")
kin.AddText("2.0 < #eta^{l} < 4.5")
kin.AddText("60 < M_{#mu#mu} < 120 GeV")
kin.SetFillColor(0)
Format(kin)
kin.SetTextAlign(12)
#kin.Draw()
'''
box = TPave(0.1, 0.77, 0.90, 0.97)
Format(box)
box.SetFillStyle(0)
box.SetBorderSize(1)

upperPad.cd()
box.ConvertNDCtoPad()
#box.Draw()

                                                                
box2 = TPave()
#Format(box2)
box2.SetFillStyle(0)
box2.SetX1NDC(0.0)
box2.SetX2NDC(1.0)
box2.SetY1NDC(0.0)
box2.SetY2NDC(1.0)
#box2.SetBorderSize(1)
rightPad.cd()


# Draw the histogram.

hist3 = TH1D("", "", 1, 0, 1)
hist3.SetMinimum(0)
hist3.SetMaximum(1.0)
hist3.SetLineWidth(0)
hist3.Draw("AH")

# Draw the LHCb label.
x = 0.20
xwidth = 0.18
y = 0.87
ywidth = 0.09
lhcb = TPaveText(x - xwidth, y - ywidth, x + xwidth, y + ywidth, "NDC")
lhcb.AddText("LHCb")
lhcb.AddText("#sqrt{s} = 13 TeV")
lhcb.SetFillColor(0)
lhcb.SetFillStyle(0)
Format(lhcb)
lhcb.SetTextAlign(12)
lhcb.Draw()

xshift = 0.0
yshift = 0.27
'''
l = TPaveText(0.78 + xshift, 0.2 + yshift, 0.98 + xshift, 0.5 + yshift, "NDC")
l.SetTextAlign(12)
Format(l)
l.AddText('data')
l.AddText('POWHEG')
l.AddText('aMC@NLO')
l.AddText('MCFM')
l.SetBorderSize(0)
l.SetFillStyle(0)
l.Draw()
'''

px0 = 0.12 + xshift
px1 = 0.35 + xshift
py = 0.46 + yshift
py2 = 0.40 + yshift
py3 = 0.34 + yshift
py4 = 0.28 + yshift

#print rightPad.GetX1()
#xr = rightPad.GetX1()+1
#x1ndc = (10-rightPad.GetX1())/ xr; 
#x2ndc = (20-rightPad.GetX1())/ xr;
#printf("%g %g %g\n",xr,x1,x2);
#l2.DrawLineNDC(x1,0.5,x2,0.5); 


lm = rightPad.GetLeftMargin()
rm = rightPad.GetRightMargin()
tm = rightPad.GetTopMargin()
bm = rightPad.GetBottomMargin()

xlo = hist3.GetXaxis().GetBinLowEdge(1)
xhi = hist3.GetXaxis().GetBinLowEdge(hist3.GetNbinsX() + 1)
ylo = hist3.GetMinimum()
yhi = hist3.GetMaximum()


#convert to NDC for TPave
x1ndc = lm + ((px0 - xlo) / (xhi - xlo))*(1-lm - rm)
x2ndc = lm + ((px1 - xlo) / (xhi - xlo))*(1-lm - rm)
yndc  = bm + ((py - ylo) / (yhi - ylo))*(1-bm - tm)
y2ndc = bm + ((py2 - ylo) / (yhi - ylo))*(1-bm - tm)
y3ndc = bm + ((py3 - ylo) / (yhi - ylo))*(1-bm - tm)
y4ndc = bm + ((py4 - ylo) / (yhi - ylo))*(1-bm - tm)

print px0,px1,x1ndc,x2ndc

tot_xsec.data.DrawLabel(x1ndc, yndc - 0.025, x2ndc, yndc + 0.025)
tot_xsec.points.DrawLabel(0, px0, px1, py)
tot_xsec.points.DrawLabel(1, px0, px1, py2)
tot_xsec.points.DrawLabel(2, px0, px1, py3)
tot_xsec.points.DrawLabel(3, px0, px1, py4)

d = TPaveText(x2ndc + 0.03, yndc - 0.03, x2ndc + 0.25, yndc + 0.03, "NDC")
d.SetTextAlign(12)
Format(d)
d.AddText('data')
d.SetBorderSize(0)
d.SetFillStyle(0)
d.Draw()
p = TPaveText(x2ndc + 0.03, y2ndc - 0.03, x2ndc + 0.25, y2ndc + 0.03, "NDC")
p.SetTextAlign(12)
Format(p)
p.AddText('POWHEG')
p.SetBorderSize(0)
p.SetFillStyle(0)
p.Draw()
a = TPaveText(x2ndc + 0.03, y3ndc - 0.03, x2ndc + 0.25, y3ndc + 0.03, "NDC")
a.SetTextAlign(12)
Format(a)
a.AddText('aMCatNLO')
a.SetBorderSize(0)
a.SetFillStyle(0)
a.Draw()
m = TPaveText(x2ndc + 0.03, y4ndc - 0.03, x2ndc + 0.25, y4ndc + 0.03, "NDC")
m.SetTextAlign(12)
Format(m)
m.AddText('MCFM')
m.SetBorderSize(0)
m.SetFillStyle(0)
m.Draw()

lowerPad.cd()




# Draw the histogram.
hist2 = TH1D("", "", 1, xsec_tot_data[0]*0.0, xsec_tot_data[0]*1.9)
hist2.SetMinimum(0)
hist2.SetMaximum(1.5)
hist2.Draw("AH")
hist2.SetLineWidth(0)


# Draw the axis.
#axis = TGaxis(xsec_tot_data[0]*0.5, 0.4, xsec_tot_data[0]*1.5, 0.4, xsec_tot_data[0]*0.5, xsec_tot_data[0]*1.5, 6, "")
axis = TGaxis(tot_xsec.points.xs[0]*0.2, 0.4, tot_xsec.points.xs[0]*1.6, 0.4, tot_xsec.points.xs[0]*0.5*1000, tot_xsec.points.xs[0]*1.5*1000, 6, "")
axis.SetLabelOffset(0.02)
axis.SetTitleOffset(1.1)
axis.SetLabelFont(132)
axis.SetTitleFont(132)
axis.SetLabelSize(0.04)
axis.SetTitleSize(0.05)
axis.SetTitle("#sigma(pp#rightarrowt#bar{t}) [fb]")
axis.Draw()
tot_xsec.Draw()
box2.Draw()

#tot_xsec.points.DrawLabel(0, x0, x1, y)
#tot_xsec.points.DrawLabel(1, x0, x1, y2)
##tot_xsec.points.DrawLabel(2, x0, x1, y3)
#tot_xsec.points.DrawLabel(3, x0, x1, y4)

print "Changing frames"
upperPad.GetFrame().SetLineWidth(0)
lowerPad.GetFrame().SetLineWidth(0)
rightPad.GetFrame().SetLineWidth(0)
canvas.SetLineWidth(1)
canvas.Update()
canvas.Draw()

# Print the plot.
canvas.Print("summary_prelim.svg")
canvas.Print("summary_prelim.pdf")
canvas.Print("summary_prelim.png")

print "Changing frames"
upperPad.GetFrame().SetLineWidth(0)
lowerPad.GetFrame().SetLineWidth(0)
rightPad.GetFrame().SetLineWidth(0)
canvas.Update()
canvas.Draw()

# Print the plot.
canvas.Print("summary_prelim.svg")
canvas.Print("summary_prelim.pdf")
canvas.Print("summary_prelim.png")



==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

